Black Hole Binary Dynamics from the Double Copy and Effective Theory

We describe a systematic framework for computing the conservative potential of a compact binary system using modern tools from scattering amplitudes and effective field theory. Our approach combines methods for integration and matching adapted from effective field theory, generalized unitarity, and the double-copy construction, which relates gravity integrands to simpler gauge-theory expressions. With these methods we derive the third post-Minkowskian correction to the conservative two-body Hamiltonian for spinless black holes. We describe in some detail various checks of our integration methods and the resulting Hamiltonian.

==> anc/Canonical.m <==
(* ::Package:: *)

(*
Canonical transformation mapping from the 4PN Hamiltonian in Eq. 8.41 
of arXiv:1508.01016 to our 3PM  Hamitonian.

The transformation preserves Poisson brackets through 4PN. 

Convention:
The mapping functions canonicalTransformation={A,B,C,D}, 
where A,B,C,D are defined in Eq. 11.1 in the paper.

m[1], m[2] are the two masses. R and P is the magnitude of the three 
vector r and p. PR is the inner product between p and r.

*)


canonicalTransformation = {1 + (G*m[1]*m[2])/(2*Sqrt[R^2]*(m[1] + m[2])) - 
      (G^2*m[1]*m[2]*(m[1]^2 + m[1]*m[2] + m[2]^2))/(4*R^2*(m[1] + m[2])^2) + 
      (G^3*m[1]*m[2]*((304 + 3*Pi^2)*m[1]^2 + 2*(328 + 3*Pi^2)*m[1]*m[2] + 
         (304 + 3*Pi^2)*m[2]^2))/(192*(R^2)^(3/2)*(m[1] + m[2])) - 
      (G^4*m[1]*m[2]*(2*(69757952 - 1195800*Pi^2)*m[1]^6 + 
         (681119744 + 7245600*Pi^2)*m[1]^5*m[2] + 
         10*(146699264 + 5050680*Pi^2)*m[1]^4*m[2]^2 + 
         50*(37033984 + 1634784*Pi^2)*m[1]^3*m[2]^3 + 
         10*(146699264 + 5050680*Pi^2)*m[1]^2*m[2]^4 + 
         (681119744 + 7245600*Pi^2)*m[1]*m[2]^5 + 2*(69757952 - 1195800*Pi^2)*
          m[2]^6))/(14745600*R^4*(m[1] + m[2])^4) + 
      (G*(3*PR^2*m[1]*m[2] + P^2*R^2*(2*m[1]^2 + 3*m[1]*m[2] + 2*m[2]^2)))/
       (8*(R^2)^(3/2)*m[1]*m[2]*(m[1] + m[2])) - 
      (G*(-5*PR^4*m[1]^2*m[2]^2 + P^2*PR^2*R^2*m[1]^2*m[2]^2 + 
         P^4*R^4*(m[1]^4 + m[1]^3*m[2] + m[1]^2*m[2]^2 + m[1]*m[2]^3 + 
           m[2]^4)))/(16*R^4*Sqrt[R^2]*m[1]^3*m[2]^3*(m[1] + m[2])) - 
      (G^2*(PR^2*(5*m[1]^4 + 52*m[1]^3*m[2] + 90*m[1]^2*m[2]^2 + 
           52*m[1]*m[2]^3 + 5*m[2]^4) + P^2*R^2*(21*m[1]^4 + 88*m[1]^3*m[2] + 
           132*m[1]^2*m[2]^2 + 88*m[1]*m[2]^3 + 21*m[2]^4)))/
       (16*R^4*m[1]*m[2]*(m[1] + m[2])^2) + 
      (G*(-35*PR^6*m[1]^2*m[2]^2*(m[1]^2 + m[2]^2) + 5*P^2*PR^4*R^2*m[1]^2*
          m[2]^2*(5*m[1]^2 + 8*m[1]*m[2] + 5*m[2]^2) + P^4*PR^2*R^4*m[1]^2*
          m[2]^2*(19*m[1]^2 + 28*m[1]*m[2] + 19*m[2]^2) + 
         P^6*R^6*(8*m[1]^6 + 8*m[1]^5*m[2] + 15*m[1]^4*m[2]^2 + 
           20*m[1]^3*m[2]^3 + 15*m[1]^2*m[2]^4 + 8*m[1]*m[2]^5 + 8*m[2]^6)))/
       (256*R^6*Sqrt[R^2]*m[1]^5*m[2]^5*(m[1] + m[2])) - 
      (G^2*(-6*P^2*PR^2*R^2*(m[1] + m[2])^2*(240*m[1]^4 + 347*m[1]^3*m[2] + 
           428*m[1]^2*m[2]^2 + 347*m[1]*m[2]^3 + 240*m[2]^4) + 
         3*P^4*R^4*(148*m[1]^6 + 623*m[1]^5*m[2] + 1214*m[1]^4*m[2]^2 + 
           1458*m[1]^3*m[2]^3 + 1214*m[1]^2*m[2]^4 + 623*m[1]*m[2]^5 + 
           148*m[2]^6) + PR^4*(1476*m[1]^6 + 3101*m[1]^5*m[2] + 
           4066*m[1]^4*m[2]^2 + 4590*m[1]^3*m[2]^3 + 4066*m[1]^2*m[2]^4 + 
           3101*m[1]*m[2]^5 + 1476*m[2]^6)))/(768*R^6*m[1]^3*m[2]^3*
        (m[1] + m[2])^2) + 
      (G^3*(-9*PR^2*(6*(-729376 + 1875*Pi^2)*m[1]^6 - 
           (15620672 + 512325*Pi^2)*m[1]^5*m[2] - 2*(11976992 + 1075275*Pi^2)*
            m[1]^4*m[2]^2 - 2*(12722368 + 1626975*Pi^2)*m[1]^3*m[2]^3 - 
           2*(11976992 + 1075275*Pi^2)*m[1]^2*m[2]^4 - 
           (15620672 + 512325*Pi^2)*m[1]*m[2]^5 + 6*(-729376 + 1875*Pi^2)*
            m[2]^6) + P^2*R^2*(6*(-4710688 + 210975*Pi^2)*m[1]^6 + 
           5*(-33038272 + 2333835*Pi^2)*m[1]^5*m[2] + 
           2*(-204173344 + 17642025*Pi^2)*m[1]^4*m[2]^2 + 
           6*(-90453952 + 8293575*Pi^2)*m[1]^3*m[2]^3 + 
           2*(-204173344 + 17642025*Pi^2)*m[1]^2*m[2]^4 + 
           5*(-33038272 + 2333835*Pi^2)*m[1]*m[2]^5 + 
           6*(-4710688 + 210975*Pi^2)*m[2]^6)))/(3686400*R^4*Sqrt[R^2]*m[1]*
        m[2]*(m[1] + m[2])^3), 
     (G*PR*(43200*P^4*R^4*(m[1] + m[2])^2*(8*m[1]^6 + 8*m[1]^5*m[2] + 
          15*m[1]^4*m[2]^2 + 20*m[1]^3*m[2]^3 + 15*m[1]^2*m[2]^4 + 
          8*m[1]*m[2]^5 + 8*m[2]^6) - 9600*P^2*m[1]^2*m[2]^2*(m[1] + m[2])*
         (-(PR^2*R^2*(19*m[1]^3 + 47*m[1]^2*m[2] + 47*m[1]*m[2]^2 + 
             19*m[2]^3)) + 48*R^4*(m[1]^5 + 2*m[1]^4*m[2] + 2*m[1]^3*m[2]^2 + 
            2*m[1]^2*m[2]^3 + 2*m[1]*m[2]^4 + m[2]^5) + 3*G*(R^2)^(3/2)*
           (148*m[1]^6 + 607*m[1]^5*m[2] + 1150*m[1]^4*m[2]^2 + 
            1364*m[1]^3*m[2]^3 + 1150*m[1]^2*m[2]^4 + 607*m[1]*m[2]^5 + 
            148*m[2]^6)) + m[1]^2*m[2]^2*(14400*PR^4*(m[1] + m[2])^2*
           (5*m[1]^2 + 8*m[1]*m[2] + 5*m[2]^2) + 9600*PR^2*(m[1] + m[2])*
           (-8*R^2*m[1]^2*m[2]^2*(m[1] + m[2]) + G*Sqrt[R^2]*
             (240*m[1]^6 + 779*m[1]^5*m[2] + 1238*m[1]^4*m[2]^2 + 
              1376*m[1]^3*m[2]^3 + 1238*m[1]^2*m[2]^4 + 779*m[1]*m[2]^5 + 
              240*m[2]^6)) + m[1]^2*m[2]^2*(460800*R^4*(m[1] + m[2])^2*
             (2*m[1]^2 + 3*m[1]*m[2] + 2*m[2]^2) - 230400*G*(R^2)^(3/2)*
             (21*m[1]^5 + 107*m[1]^4*m[2] + 215*m[1]^3*m[2]^2 + 
              215*m[1]^2*m[2]^3 + 107*m[1]*m[2]^4 + 21*m[2]^5) + 
            G^2*R^2*(6*(-4710688 + 210975*Pi^2)*m[1]^6 + 5*(-33614272 + 
                2333835*Pi^2)*m[1]^5*m[2] + 2*(-209818144 + 17642025*Pi^2)*
               m[1]^4*m[2]^2 + 6*(-93257152 + 8293575*Pi^2)*m[1]^3*m[2]^3 + 
              2*(-209818144 + 17642025*Pi^2)*m[1]^2*m[2]^4 + 5*(-33614272 + 
                2333835*Pi^2)*m[1]*m[2]^5 + 6*(-4710688 + 210975*Pi^2)*m[2]^
                6)))))/(1843200*R^4*Sqrt[R^2]*m[1]^5*m[2]^5*(m[1] + m[2])^3), 
     1 + (G^4*m[1]*m[2]*(2*(69757952 - 1195800*Pi^2)*m[1]^4 + 
         3*(142118912 + 4086400*Pi^2)*m[1]^3*m[2] + 
         2*(288223232 + 14650800*Pi^2)*m[1]^2*m[2]^2 + 
         3*(142118912 + 4086400*Pi^2)*m[1]*m[2]^3 + 
         2*(69757952 - 1195800*Pi^2)*m[2]^4))/(14745600*R^4*
        (m[1] + m[2])^2) - (G*(80*PR^4*R^2*m[1]^4*m[2]^4 + 
         96*PR^2*R^4*m[1]^5*m[2]^5 + 128*R^6*m[1]^6*m[2]^6 - 
         35*PR^6*m[1]^2*m[2]^2*(m[1]^2 + m[2]^2) + 
         P^6*R^6*(8*m[1]^6 + 8*m[1]^5*m[2] + 15*m[1]^4*m[2]^2 + 
           20*m[1]^3*m[2]^3 + 15*m[1]^2*m[2]^4 + 8*m[1]*m[2]^5 + 8*m[2]^6) + 
         P^2*(-16*PR^2*R^4*m[1]^4*m[2]^4 + 32*R^6*m[1]^4*m[2]^4*
            (2*m[1]^2 + 3*m[1]*m[2] + 2*m[2]^2) + 5*PR^4*R^2*m[1]^2*m[2]^2*
            (5*m[1]^2 + 8*m[1]*m[2] + 5*m[2]^2)) - P^4*R^4*m[1]^2*m[2]^2*
          (-(PR^2*(19*m[1]^2 + 28*m[1]*m[2] + 19*m[2]^2)) + 
           16*R^2*(m[1]^4 + m[1]^3*m[2] + m[1]^2*m[2]^2 + m[1]*m[2]^3 + 
             m[2]^4))))/(256*R^6*Sqrt[R^2]*m[1]^5*m[2]^5*(m[1] + m[2])) + 
      (G^2*(PR^4*(1476*m[1]^6 + 3101*m[1]^5*m[2] + 4210*m[1]^4*m[2]^2 + 
           5138*m[1]^3*m[2]^3 + 4210*m[1]^2*m[2]^4 + 3101*m[1]*m[2]^5 + 
           1476*m[2]^6) + 3*R^4*(64*m[1]^4*m[2]^4*(m[1] + m[2])^2 + 
           16*P^2*m[1]^2*m[2]^2*(21*m[1]^4 + 92*m[1]^3*m[2] + 
             138*m[1]^2*m[2]^2 + 92*m[1]*m[2]^3 + 21*m[2]^4) + 
           P^4*(148*m[1]^6 + 623*m[1]^5*m[2] + 1246*m[1]^4*m[2]^2 + 
             1510*m[1]^3*m[2]^3 + 1246*m[1]^2*m[2]^4 + 623*m[1]*m[2]^5 + 
             148*m[2]^6)) - 6*PR^2*R^2*(-8*m[1]^2*m[2]^2*(m[1] + m[2])^2*
            (5*m[1]^2 + 46*m[1]*m[2] + 5*m[2]^2) + 
           P^2*(240*m[1]^6 + 827*m[1]^5*m[2] + 1306*m[1]^4*m[2]^2 + 
             1470*m[1]^3*m[2]^3 + 1306*m[1]^2*m[2]^4 + 827*m[1]*m[2]^5 + 
             240*m[2]^6))))/(768*R^6*m[1]^3*m[2]^3*(m[1] + m[2])^2) - 
      (G^3*(-9*PR^2*(6*(-729376 + 1875*Pi^2)*m[1]^6 - 
           (16388672 + 512325*Pi^2)*m[1]^5*m[2] - 6*(4653664 + 358425*Pi^2)*
            m[1]^4*m[2]^2 - 14*(2268224 + 232425*Pi^2)*m[1]^3*m[2]^3 - 
           6*(4653664 + 358425*Pi^2)*m[1]^2*m[2]^4 - (16388672 + 512325*Pi^2)*
            m[1]*m[2]^5 + 6*(-729376 + 1875*Pi^2)*m[2]^6) + 
         R^2*(19200*m[1]^2*m[2]^2*((304 + 3*Pi^2)*m[1]^4 + 4*(328 + 3*Pi^2)*
              m[1]^3*m[2] + 6*(332 + 3*Pi^2)*m[1]^2*m[2]^2 + 
             4*(328 + 3*Pi^2)*m[1]*m[2]^3 + (304 + 3*Pi^2)*m[2]^4) + 
           P^2*(6*(-4710688 + 210975*Pi^2)*m[1]^6 + 5*(-31978432 + 2333835*
                Pi^2)*m[1]^5*m[2] + 2*(-193114144 + 17642025*Pi^2)*m[1]^4*
              m[2]^2 + 6*(-84943552 + 8293575*Pi^2)*m[1]^3*m[2]^3 + 
             2*(-193114144 + 17642025*Pi^2)*m[1]^2*m[2]^4 + 
             5*(-31978432 + 2333835*Pi^2)*m[1]*m[2]^5 + 
             6*(-4710688 + 210975*Pi^2)*m[2]^6))))/(3686400*R^4*Sqrt[R^2]*
        m[1]*m[2]*(m[1] + m[2])^3), 
     (G*(614400*PR*R^6*m[1]^6*m[2]^6*(m[1] + m[2])^3 - 
        307200*G*PR*R^4*Sqrt[R^2]*m[1]^6*m[2]^6*(m[1] + m[2])^2*
         (2*m[1]^2 + 3*m[1]*m[2] + 2*m[2]^2) - 
        (G^3*PR*(R^2)^(3/2)*m[1]^6*m[2]^6*(2*(69757952 - 1195800*Pi^2)*
            m[1]^6 + (686956544 + 7303200*Pi^2)*m[1]^5*m[2] + 
           10*(149195264 + 5073720*Pi^2)*m[1]^4*m[2]^2 + 
           350*(5398528 + 234528*Pi^2)*m[1]^3*m[2]^3 + 
           10*(149195264 + 5073720*Pi^2)*m[1]^2*m[2]^4 + 
           (686956544 + 7303200*Pi^2)*m[1]*m[2]^5 + 
           2*(69757952 - 1195800*Pi^2)*m[2]^6))/3 + 153600*R^4*m[1]^4*m[2]^4*
         (m[1] + m[2])^3*(3*PR^3*m[1]*m[2] + P^2*PR*R^2*
           (2*m[1]^2 + 3*m[1]*m[2] + 2*m[2]^2)) + 19200*G^2*PR*R^4*m[1]^6*
         m[2]^6*(m[1] + m[2])*(8*m[1]*m[2]*(2*m[1]^2 + 3*m[1]*m[2] + 
            2*m[2]^2) + (m[1] + m[2])^2*((304 + 3*Pi^2)*m[1]^2 + 
            2*(328 + 3*Pi^2)*m[1]*m[2] + (304 + 3*Pi^2)*m[2]^2)) + 
        76800*R^2*m[1]^2*m[2]^2*(m[1] + m[2])^3*(5*PR^5*m[1]^2*m[2]^2 - 
          P^2*PR^3*R^2*m[1]^2*m[2]^2 - P^4*PR*R^4*(m[1]^4 + m[1]^3*m[2] + 
            m[1]^2*m[2]^2 + m[1]*m[2]^3 + m[2]^4)) - 51200*G*(R^2)^(3/2)*
         m[1]^4*m[2]^4*(m[1] + m[2])^2*(2*PR^3*(5*m[1]^4 + 57*m[1]^3*m[2] + 
            102*m[1]^2*m[2]^2 + 57*m[1]*m[2]^3 + 5*m[2]^4) + 
          3*P^2*PR*R^2*(21*m[1]^4 + 88*m[1]^3*m[2] + 132*m[1]^2*m[2]^2 + 
            88*m[1]*m[2]^3 + 21*m[2]^4)) - 4800*(m[1] + m[2])^3*
         (35*PR^7*m[1]^2*m[2]^2*(m[1]^2 + m[2]^2) - 5*P^2*PR^5*R^2*m[1]^2*
           m[2]^2*(5*m[1]^2 + 8*m[1]*m[2] + 5*m[2]^2) - P^4*PR^3*R^4*m[1]^2*
           m[2]^2*(19*m[1]^2 + 28*m[1]*m[2] + 19*m[2]^2) - 
          P^6*PR*R^6*(8*m[1]^6 + 8*m[1]^5*m[2] + 15*m[1]^4*m[2]^2 + 
            20*m[1]^3*m[2]^3 + 15*m[1]^2*m[2]^4 + 8*m[1]*m[2]^5 + 
            8*m[2]^6)) - 640*G*Sqrt[R^2]*m[1]^2*m[2]^2*(m[1] + m[2])^2*
         (15*P^4*PR*R^4*(148*m[1]^6 + 623*m[1]^5*m[2] + 1198*m[1]^4*m[2]^2 + 
            1432*m[1]^3*m[2]^3 + 1198*m[1]^2*m[2]^4 + 623*m[1]*m[2]^5 + 
            148*m[2]^6) - 20*P^2*PR^3*R^2*(240*m[1]^6 + 827*m[1]^5*m[2] + 
            1310*m[1]^4*m[2]^2 + 1471*m[1]^3*m[2]^3 + 1310*m[1]^2*m[2]^4 + 
            827*m[1]*m[2]^5 + 240*m[2]^6) + 3*PR^5*(1476*m[1]^6 + 
            3101*m[1]^5*m[2] + 4234*m[1]^4*m[2]^2 + 5108*m[1]^3*m[2]^3 + 
            4234*m[1]^2*m[2]^4 + 3101*m[1]*m[2]^5 + 1476*m[2]^6)) + 
        G^2*R^2*m[1]^4*m[2]^4*(m[1] + m[2])*(P^2*PR*R^2*(m[1] + m[2])^2*
           (6*(-4710688 + 210975*Pi^2)*m[1]^4 + (-108816704 + 9137475*Pi^2)*
             m[1]^3*m[2] + 2*(-81378176 + 7871625*Pi^2)*m[1]^2*m[2]^2 + 
            (-108816704 + 9137475*Pi^2)*m[1]*m[2]^3 + 
            6*(-4710688 + 210975*Pi^2)*m[2]^4) + 
          5*PR^3*(-6*(-729376 + 1875*Pi^2)*m[1]^6 + (16270912 + 512325*Pi^2)*
             m[1]^5*m[2] + 2*(13525792 + 1075275*Pi^2)*m[1]^4*m[2]^2 + 
            6*(5045056 + 542325*Pi^2)*m[1]^3*m[2]^3 + 
            2*(13525792 + 1075275*Pi^2)*m[1]^2*m[2]^4 + 
            (16270912 + 512325*Pi^2)*m[1]*m[2]^5 + 6*(729376 - 1875*Pi^2)*
             m[2]^6))))/(1228800*R^8*Sqrt[R^2]*m[1]^5*m[2]^5*(m[1] + m[2])^4)}


==> anc/Integrand_TwoLoop.m <==
(* 

The final two loop integrand for extracting the classical 3 PM potential.     
The 8 master diagrams are depicted in Fig. 14 of the paper.
The remaining diagram are given by simple relabelings. 
See Section 6.4 of paper.

The diagrams can be used as if they were Feynman diagrams 
i.e. they have relabeling symmetry and the symmetry factors   
 are the same as if they were Feynman diagrams.  For example,
 diagram 2 will appear multiple times in the amplitude, with the 
triangle in all four corners of the box and swapped external labels.
 
s[2,3] = (p_2 + p_3)^2
t[a,b] = 2 p_a . p_b
m[a] = mass of particle a

For diagrams 1-6 legs 5,6,7 are the cut graviton legss
For diagrams 7-8 legs legs 5,6,7,8 are gravitons.  
For diagram 8 cut conditions can be imposed on all the gravitons
without changing its vanishing contribution to the classical potential.
*)

(* A helpful function for displaying the diagrams diagram[i] in a Mathematica Notebook *)

GraphDisplay[g_] := GraphPlot[ConventionalGraph[g], DirectedEdges -> True]
ConventionalGraph[g_] := Module[{gg,a}, gg = Join[Thread[{-Range[4]}], g];
				  Table[{Position[gg, j][[1,1]] -> Position[gg, -j][[1,1]],
					If[j < 5, k[j], l[j]]}, {j, Union[Flatten[g]/. a_ -> Abs[a]]}]]

(* 
 The 8 independent diagrams appearing in the cut, in a format where each triplet of
 numbers specifies the lines entering each vertices.  Minus signs represent incoming momenta.
 1,2,3,4 are external legs and the remaining ones are internal.

*)

diagram[1] = {{2, -5, 8}, {-8, -6, 9}, {-9, -7, 3}, {1, 5, 10}, {-10, 6, 11}, {-11, 7, 4}}

diagram[2] = {{2, -5, 8}, {-8, -6, 9}, {-9, -7, 3}, {1, 5, 10}, {6, 7, 11}, {-10, -11, 4}}

diagram[3] = {{2, -5, 8}, {-8, -6, 9}, {-9, -7, 3}, {1, -11, 4}, {5, 6, 10}, {-10, 7, 11}}

diagram[4] = {{2, -5, 8}, {-8, -6, 9}, {-9, -7, 3}, {1, 5, 10}, {-10, 7, 11}, {-11, 6, 4}}

diagram[5] = {{2, -5, 8}, {-8, -6, 9}, {-9, -7, 3}, {1, -10, 11}, {5, 7, 10}, {-11, 6, 4}}

diagram[6] = {{2, -5, 8}, {-8, -6, 9}, {-9, -7, 3}, {1, -11, 4}, {5, 7, 10}, {-10, 6, 11}} 

diagram[7] = {{1, 5, 11}, {-11, -6, 4}, {2, -8, 9}, {3, 7, -9}, {-5, 8, 10}, {6, -7, -10}}
 
diagram[8] = {{1, 5, 11}, {-11, -6, 4}, {2, -8, 9}, {3, 7, -9}, {-5, 6, 10}, {8, -7, -10}}


(* The propagators for the 8 independent diagrams *)

prop[1] = {l[5]^2, l[6]^2, (k[2] + k[3] - l[5] - l[6])^2, (-k[2] + l[5])^2, (-k[2] + l[5] + l[6])^2, (-k[1] - l[5])^2, (-k[1] -  l[5] - l[6])^2}

prop[2] = {l[5]^2, l[6]^2, (k[2] + k[3] - l[5] - l[6])^2,  (-k[2] + l[5])^2, (-k[2] + l[5] + l[6])^2, (-k[1] - l[5])^2, (-k[2] -  k[3] + l[5])^2}

prop[3] = {l[5]^2, l[6]^2, (k[2] + k[3] - l[5] - l[6])^2, (-k[2] + l[5])^2, (-k[2] + l[5] + l[6])^2, (-l[5] - l[6])^2, (-k[2] -  k[3])^2}

prop[4] = {l[5]^2, l[6]^2, (k[2] + k[3] - l[5] - l[6])^2, (-k[2] + l[5])^2, (-k[2] + l[5] + l[6])^2, (-k[1] - l[5])^2, (-k[1] - k[2] -  k[3] + l[6])^2} 

prop[5] = {l[5]^2, l[6]^2, (k[2] + k[3] - l[5] - l[6])^2, (-k[2] + l[5])^2, (-k[2] + l[5] + l[6])^2, (-k[2] - k[3] + l[6])^2, (-k[1] - k[2] - k[3] + l[6])^2} 

prop[6] = {l[5]^2, l[6]^2, (k[2] + k[3] - l[5] - l[6])^2, (-k[2] + l[5])^2, (-k[2] + l[5] + l[6])^2, (-k[2] - k[3] + l[6])^2, (-k[2] - k[3])^2}

prop[7] = {(k[2] + k[3] + l[6])^2, l[6]^2, l[7]^2,  (k[2] + k[3] + l[7])^2, (k[3] + l[7])^2, (l[6] - l[7])^2, (-k[1] - k[2] - k[3] - l[6])^2} 

prop[8] = {(k[2] + k[3] + l[6])^2, l[6]^2, l[7]^2, (k[2] + k[3] + l[7])^2, (k[3] + l[7])^2, (k[2] + k[3])^2, (-k[1] - k[2] -  k[3] - l[6])^2}


(* The kinematic numerators of the diagrams *)

numer[1] = -(2*m[1]^2*m[2]^2 - t[1, 2]^2)^3
 
numer[2] = 2*m[1]^4*(t[2, 5]*(t[2, 5] - 2*t[6, 7])*(t[2, 5] + t[6, 7])^2 - 
       2*m[2]^2*t[2, 5]*(t[2, 5]^2 + t[6, 7]^2) + 
       m[2]^4*(4*s[2, 3]*t[2, 5] - 4*t[2, 5]*(t[2, 6] + t[3, 6] - t[6, 7]) + 
         t[6, 7]^2)) - (m[1]^2*(128*s[2, 3]*t[1, 2]*t[1, 6]*t[2, 5]*t[6, 7] + 
        64*m[2]^6*(2*t[1, 6]^2 + 2*t[2, 6]^2 + 2*t[3, 6]^2 + 
          t[2, 6]*(4*t[3, 6] - 2*t[6, 7]) + t[1, 6]*(4*t[2, 6] + 4*t[3, 6] - 
            2*t[6, 7]) - s[2, 3]*t[6, 7] - 2*t[3, 6]*t[6, 7] + 2*t[6, 7]^2) - 
        16*m[2]^4*(8*t[2, 5]*t[2, 6]^2 + 16*t[2, 5]*t[2, 6]*t[3, 6] + 
          8*t[2, 5]*t[3, 6]^2 - 16*t[1, 2]*t[2, 6]*t[6, 7] - 
          8*t[2, 5]*t[2, 6]*t[6, 7] + 12*t[2, 6]^2*t[6, 7] - 
          16*t[1, 2]*t[3, 6]*t[6, 7] - 8*t[2, 5]*t[3, 6]*t[6, 7] + 
          24*t[2, 6]*t[3, 6]*t[6, 7] + 12*t[3, 6]^2*t[6, 7] + 
          10*t[1, 2]*t[6, 7]^2 - 18*t[2, 6]*t[6, 7]^2 - 
          18*t[3, 6]*t[6, 7]^2 + 5*t[6, 7]^3 + 4*t[1, 6]^2*
           (2*t[2, 5] + 3*t[6, 7]) + 2*s[2, 3]*(8*t[1, 6]*t[2, 5] + 
            8*t[2, 5]*(t[2, 6] + t[3, 6] - t[6, 7]) + t[1, 2]*t[6, 7]) + 
          4*t[1, 6]*(t[2, 5]*(4*t[2, 6] + 4*t[3, 6] - 2*t[6, 7]) + 
            (-4*t[1, 2] + 6*t[2, 6] + 6*t[3, 6] - 5*t[6, 7])*t[6, 7])) + 
        m[2]^2*(s[2, 3]^2*(256*t[1, 6]*t[2, 5] + t[6, 7]*(-64*t[2, 5] + 
              t[6, 7])) + 2*s[2, 3]*(64*t[1, 2]^2*t[2, 5] + 
            64*t[1, 6]^2*t[2, 5] + (t[2, 6] + t[3, 6])*t[6, 7]*
             (32*t[2, 5] + t[6, 7]) - 4*t[1, 2]*(32*t[1, 6]*t[2, 5] - 
              16*t[2, 5]^2 + 40*t[2, 5]*t[6, 7] - t[6, 7]^2)) - 
          2*(64*t[2, 5]^3*t[2, 6] - 64*t[2, 5]^2*t[2, 6]^2 + 
            64*t[2, 5]^3*t[3, 6] - 128*t[2, 5]^2*t[2, 6]*t[3, 6] - 
            64*t[2, 5]^2*t[3, 6]^2 - 48*t[2, 5]*t[2, 6]^2*t[6, 7] - 
            96*t[2, 5]*t[2, 6]*t[3, 6]*t[6, 7] - 48*t[2, 5]*t[3, 6]^2*
             t[6, 7] - 19*t[2, 6]^2*t[6, 7]^2 - 38*t[2, 6]*t[3, 6]*
             t[6, 7]^2 - 19*t[3, 6]^2*t[6, 7]^2 - 96*t[2, 5]*t[6, 7]^3 + 
            43*t[2, 6]*t[6, 7]^3 + 43*t[3, 6]*t[6, 7]^3 - 25*t[6, 7]^4 + 
            2*t[1, 6]^2*(32*t[2, 5]*(t[2, 6] + t[3, 6] - 2*t[6, 7]) - 
              9*t[6, 7]^2) + 16*t[1, 2]^2*(4*t[2, 5]*(t[2, 6] + t[3, 6] - 
                2*t[6, 7]) - 3*t[6, 7]^2) - 2*t[1, 6]*
             (64*t[2, 5]^2*(t[2, 6] + t[3, 6] - t[6, 7]) + 32*t[2, 5]*(
                5*t[2, 6] + 5*t[3, 6] - 2*t[6, 7])*t[6, 7] + 3*(6*t[2, 6] + 
                6*t[3, 6] - 7*t[6, 7])*t[6, 7]^2) - 4*t[1, 2]*
             (-32*t[2, 5]^2*(t[2, 6] + t[3, 6]) - 48*t[2, 5]*(t[2, 6] + 
                t[3, 6])*t[6, 7] - 3*(4*t[2, 6] + 4*t[3, 6] - 5*t[6, 7])*
               t[6, 7]^2 + 4*t[1, 6]*(8*t[2, 5]*(t[2, 6] + t[3, 6] - 
                  3*t[6, 7]) - 3*t[6, 7]^2))))))/32 + 
     (192*m[2]^6*t[6, 7]*(s[2, 3]*(2*t[1, 6] + 2*t[2, 6] + 2*t[3, 6] - 
           5*t[6, 7]) + 2*(4*t[1, 6]^2 + t[1, 6]*(6*t[2, 6] + 6*t[3, 6] - 
             3*t[6, 7]) + 2*(t[2, 6]^2 + t[3, 6]^2 + t[2, 6]*(2*t[3, 6] - t[
                6, 7]) - t[3, 6]*t[6, 7] + 2*t[6, 7]^2))) + 
       96*m[2]^4*(-32*t[1, 6]^3*t[2, 5] + 4*t[1, 2]^2*(4*t[1, 6]^2 + 
           4*t[2, 6]^2 + 4*t[3, 6]^2 + t[2, 6]*(8*t[3, 6] - 4*t[6, 7]) + 
           t[1, 6]*(8*t[2, 6] + 8*t[3, 6] - 4*t[6, 7]) - s[2, 3]*t[6, 7] + 
           3*t[1, 5]*t[6, 7] - 4*t[3, 6]*t[6, 7] + 3*t[6, 7]^2) - 
         t[1, 2]*t[6, 7]*(64*t[1, 5]^2 + 8*t[1, 6]*t[2, 6] + 8*t[2, 6]^2 + 
           8*t[1, 6]*t[3, 6] + 16*t[2, 6]*t[3, 6] + 8*t[3, 6]^2 - 
           s[2, 3]*(12*t[1, 6] + 12*t[2, 6] + 12*t[3, 6] - 11*t[6, 7]) - 
           24*t[1, 6]*t[6, 7] - 26*t[2, 6]*t[6, 7] - 26*t[3, 6]*t[6, 7] + 
           5*t[6, 7]^2) - 4*t[1, 6]^2*(4*t[2, 5]*(t[2, 6] + t[3, 6] - 
             3*t[6, 7]) + t[6, 7]*(2*s[2, 3] + 3*t[6, 7])) + 
         t[6, 7]*(32*t[1, 5]^3 - s[2, 3]*(8*t[2, 6]^2 + 8*t[3, 6]^2 + 
             2*t[2, 6]*(8*t[3, 6] - 7*t[6, 7]) - 14*t[3, 6]*t[6, 7] + 
             5*t[6, 7]^2) + 2*t[6, 7]*(-4*t[2, 6]^2 - 4*t[3, 6]^2 + 
             t[3, 6]*t[6, 7] + 3*t[6, 7]^2 + t[2, 6]*(-8*t[3, 6] + t[6, 
                7]))) + t[1, 6]*(16*t[1, 5]^2*(t[2, 6] + t[3, 6]) + 
           t[6, 7]*(s[2, 3]*(-16*t[2, 6] - 16*t[3, 6] + 13*t[6, 7]) + 
             t[6, 7]*(-22*t[2, 6] - 22*t[3, 6] + 15*t[6, 7])))) + 
       3*s[2, 3]^2*(t[1, 6]^2*(768*t[2, 5]^2 - 640*t[2, 5]*t[6, 7] + 
           t[6, 7]^2) + 2*t[1, 2]^2*(1536*t[1, 6]*t[2, 5] + 
           t[6, 7]*(-997*t[1, 5] - 384*t[2, 5] + 2*t[6, 7])) + 
         t[1, 6]*(-512*t[2, 5]^3 + 256*t[2, 5]*(t[2, 6] + t[3, 6])*t[6, 7] + 
           2*(t[2, 6] + t[3, 6] - t[6, 7])*t[6, 7]^2 + 256*t[2, 5]^2*
            (t[2, 6] + t[3, 6] + 2*t[6, 7])) + t[6, 7]*(-384*t[2, 5]^3 + 
           (t[2, 6] + t[3, 6] - t[6, 7])^2*t[6, 7] - 64*t[2, 5]*
            (7*t[2, 6]^2 + 14*t[2, 6]*t[3, 6] + 7*t[3, 6]^2 - 
             16*t[6, 7]^2)) - 2*t[1, 2]*(2*t[1, 6]*(256*t[2, 5]^2 - 
             768*t[2, 5]*t[6, 7] + t[6, 7]^2) + t[6, 7]*(-555*t[1, 5]^2 + 
             2*(128*t[2, 5]*(t[2, 6] + t[3, 6]) + (t[2, 6] + t[3, 6] - 
                 t[6, 7])*t[6, 7])))) + s[2, 3]*t[6, 7]*
        (-192*t[1, 2]^3*(48*t[2, 5] - t[6, 7]) + 
         2*(1971*t[1, 5]^3*t[1, 6] - 1759*t[1, 5]^2*t[1, 6]*t[6, 7] + 
           3*(t[1, 6] + t[2, 6] + t[3, 6] - t[6, 7])^2*t[6, 7]^2) - 
         12*t[1, 2]^2*(437*t[1, 5]*t[1, 6] - 
           4*(t[1, 6]*(384*t[2, 5] - 5*t[6, 7]) + t[6, 7]*(-5*t[2, 6] - 5*
                t[3, 6] + 6*t[6, 7]))) + 3*t[1, 2]*(770*t[1, 5]^3 - 
           2293*t[1, 5]^2*(t[2, 6] + t[3, 6]) + 3585*t[1, 5]*t[1, 6]*
            t[6, 7] - 4*(128*t[2, 5]*(t[2, 6] + t[3, 6])^2 + 
             t[1, 6]^2*(512*t[2, 5] - 6*t[6, 7]) + t[1, 6]*(-384*t[2, 5]^2 + 
               128*t[2, 5]*(2*t[2, 6] + 2*t[3, 6] - 3*t[6, 7]) - 3*
                (4*t[2, 6] + 4*t[3, 6] - 5*t[6, 7])*t[6, 7]) - 
             3*t[6, 7]*(2*t[2, 6]^2 + 2*t[3, 6]^2 + t[2, 6]*(4*t[3, 6] - 
                 5*t[6, 7]) - 5*t[3, 6]*t[6, 7] + 3*t[6, 7]^2)))) + 
       t[6, 7]*(512*t[1, 5]^5 + 768*t[1, 2]^4*t[6, 7] + 
         t[1, 5]^2*t[1, 6]*(2507*t[1, 6] + 3635*(t[2, 6] + t[3, 6]))*
          t[6, 7] - 384*t[1, 2]^3*(3*t[1, 6] + 3*t[2, 6] + 3*t[3, 6] - 
           4*t[6, 7])*t[6, 7] + 3*(t[1, 6] + t[2, 6] + t[3, 6] - t[6, 7])^2*
          t[6, 7]^3 - t[1, 5]^3*(512*t[1, 6]^2 + 3115*t[1, 6]*
            (t[2, 6] + t[3, 6]) + 2859*t[6, 7]^2) - 
         12*t[1, 2]*(256*t[1, 5]^4 + 18*t[1, 5]*t[1, 6]*(t[2, 6] + t[3, 6])*
            t[6, 7] - 2*t[6, 7]^2*(3*t[1, 6]^2 + 3*t[2, 6]^2 + 3*t[3, 6]^2 + 
             t[2, 6]*(6*t[3, 6] - 7*t[6, 7]) + t[1, 6]*(6*t[2, 6] + 6*
                t[3, 6] - 7*t[6, 7]) - 7*t[3, 6]*t[6, 7] + 4*t[6, 7]^2) - 
           t[1, 5]^2*(256*t[1, 6]^2 + 501*t[1, 6]*(t[2, 6] + t[3, 6]) + 
             461*t[6, 7]^2)) - 24*t[1, 2]^2*(151*t[1, 5]*t[1, 6]*
            (t[2, 6] + t[3, 6]) + 420*t[1, 5]^2*t[6, 7] - 
           2*(-24*t[2, 5]*(t[2, 6]^2 + 2*t[2, 6]*t[3, 6] + t[3, 6]^2 - 2*
                t[6, 7]^2) + t[6, 7]*(9*t[1, 6]^2 + 9*t[2, 6]^2 + 9*
                t[3, 6]^2 + 2*t[2, 6]*(9*t[3, 6] - 13*t[6, 7]) + 2*t[1, 6]*
                (9*t[2, 6] + 9*t[3, 6] - 13*t[6, 7]) - 26*t[3, 6]*t[6, 7] + 
               18*t[6, 7]^2)))) + 6*m[2]^2*
        (2*s[2, 3]^2*(t[1, 6] + t[2, 6] + t[3, 6] - t[6, 7])*t[6, 7]^2 + 
         s[2, 3]*(512*t[1, 6]^3*t[2, 5] - 1536*t[1, 6]^2*t[2, 5]^2 + 
           512*t[1, 6]*t[2, 5]^3 - 512*t[1, 6]*t[2, 5]^2*t[2, 6] - 
           512*t[1, 6]*t[2, 5]^2*t[3, 6] - 64*t[1, 2]^3*t[6, 7] - 
           128*t[1, 5]^3*t[6, 7] + 512*t[1, 6]*t[2, 5]^2*t[6, 7] + 
           24*t[1, 6]^2*t[6, 7]^2 + 60*t[1, 6]*t[2, 6]*t[6, 7]^2 + 
           36*t[2, 6]^2*t[6, 7]^2 + 60*t[1, 6]*t[3, 6]*t[6, 7]^2 + 
           72*t[2, 6]*t[3, 6]*t[6, 7]^2 + 36*t[3, 6]^2*t[6, 7]^2 - 
           70*t[1, 6]*t[6, 7]^3 - 81*t[2, 6]*t[6, 7]^3 - 
           81*t[3, 6]*t[6, 7]^3 + 45*t[6, 7]^4 - 16*t[1, 2]^2*
            (2*t[1, 6]*(16*t[2, 5] - 5*t[6, 7]) + 64*t[2, 5]*(t[2, 6] + t[3, 
                6] - t[6, 7]) + t[6, 7]*(-80*t[1, 5] - 10*t[2, 6] - 10*
                t[3, 6] + 7*t[6, 7])) - 8*t[1, 2]*
            (64*t[2, 5]^2*(t[2, 6] + t[3, 6]) - 64*t[2, 5]*(t[2, 6] + t[3, 
                6])*(t[2, 6] + t[3, 6] - 2*t[6, 7]) + 8*t[1, 6]^2*t[6, 7] + 
             t[1, 6]*(-64*t[2, 5]^2 - 192*t[2, 5]*(t[2, 6] + t[3, 6] - 
                 t[6, 7]) + (16*t[2, 6] + 16*t[3, 6] - 9*t[6, 7])*t[6, 7]) + 
             t[6, 7]*(-287*t[1, 5]^2 + 8*t[2, 6]^2 + 8*t[3, 6]^2 + t[2, 6]*
                (16*t[3, 6] - 7*t[6, 7]) - 7*t[3, 6]*t[6, 7] - 3*
                t[6, 7]^2))) + t[6, 7]*(768*t[1, 5]^3*t[1, 6] + 
           64*t[1, 2]^3*(8*t[1, 6] + 8*t[2, 6] + 8*t[3, 6] - 5*t[6, 7]) - 
           768*t[1, 5]^2*t[1, 6]*t[6, 7] + 20*t[1, 6]^2*t[6, 7]^2 + 
           48*t[1, 6]*t[2, 6]*t[6, 7]^2 + 33*t[2, 6]^2*t[6, 7]^2 + 
           48*t[1, 6]*t[3, 6]*t[6, 7]^2 + 66*t[2, 6]*t[3, 6]*t[6, 7]^2 + 
           33*t[3, 6]^2*t[6, 7]^2 - 52*t[1, 6]*t[6, 7]^3 - 
           65*t[2, 6]*t[6, 7]^3 - 65*t[3, 6]*t[6, 7]^3 + 32*t[6, 7]^4 + 
           32*t[1, 2]^2*(92*t[1, 5]*t[1, 6] - 12*t[1, 6]^2 - 
             t[1, 6]*(32*t[2, 5] + 24*t[2, 6] + 24*t[3, 6] - 25*t[6, 7]) + 
             4*(-3*t[2, 6]^2 - 3*t[3, 6]^2 - 6*t[2, 6]*(t[3, 6] - t[6, 7]) + 
               4*t[2, 5]*(t[2, 6] + t[3, 6] - t[6, 7]) + 6*t[3, 6]*t[6, 7] - 
               2*t[6, 7]^2)) - 8*t[1, 2]*(153*t[1, 5]^2*t[1, 6] - 
             45*t[1, 5]*t[1, 6]*t[6, 7] + 8*t[1, 6]^2*(-16*t[2, 5] + t[6, 
                7]) + t[1, 6]*(64*t[2, 5]^2 - 64*t[2, 5]*(t[2, 6] + t[3, 6] - 
                 t[6, 7]) + t[6, 7]*(10*t[2, 6] + 10*t[3, 6] + t[6, 7])) + 
             t[6, 7]*(t[2, 6]^2 + t[3, 6]^2 + 10*t[3, 6]*t[6, 7] - 12*
                t[6, 7]^2 + 2*t[2, 6]*(t[3, 6] + 5*t[6, 7]))))))/768
 
numer[3] = -4*m[1]^2*m[2]^6*(t[2, 6] + t[3, 6])^2 + 
     (m[2]^2*t[5, 6]*(64*(-2*t[1, 6]^2*t[2, 6]^2 - 4*t[1, 6]^2*t[2, 6]*
           t[3, 6] - 2*t[1, 6]^2*t[3, 6]^2 - 2*t[1, 5]^2*(t[2, 6] + t[3, 6])^
            2 + 4*t[1, 2]*(t[2, 6] + t[3, 6])*(t[1, 5]*(t[2, 6] + t[3, 6]) + 
            t[1, 6]*(t[2, 6] + t[3, 6] - t[5, 6])) - 4*t[1, 5]*t[1, 6]*
           (t[2, 6] + t[3, 6])*(t[2, 6] + t[3, 6] - t[5, 6]) + 
          4*t[1, 6]^2*t[2, 6]*t[5, 6] + 4*t[1, 6]^2*t[3, 6]*t[5, 6] - 
          2*t[1, 2]^2*t[5, 6]^2 - 2*t[1, 6]^2*t[5, 6]^2 + 
          m[1]^2*t[2, 6]*t[5, 6]^2 + m[1]^2*t[3, 6]*t[5, 6]^2) + 
        4*s[2, 3]^2*(-33*t[5, 6]^2 + 32*t[1, 5]*(t[2, 6] + t[3, 6] + 
            t[5, 6])) + s[2, 3]*((832*m[1]^2 - 49*(t[2, 6] + t[3, 6]))*
           t[5, 6]^2 - 128*t[1, 2]^2*(t[2, 6] + t[3, 6] + t[5, 6]) + 
          256*t[1, 2]*t[1, 5]*(t[2, 6] + t[3, 6] + t[5, 6]))))/64 + 
     (m[2]^4*(4*s[2, 3]^2*(t[1, 6]^2 + 3*t[1, 6]*(t[2, 6] + t[3, 6]) + 
          (t[2, 6] + t[3, 6])^2) + 2*(2*t[1, 6]^2*t[2, 6]^2 + 
          4*t[1, 6]^2*t[2, 6]*t[3, 6] + 2*t[1, 6]^2*t[3, 6]^2 + 
          2*t[1, 2]^2*(t[2, 6] + t[3, 6])^2 + 2*t[1, 5]^2*(t[2, 6] + t[3, 6])^
            2 - 4*t[1, 2]*(t[2, 6] + t[3, 6])*(t[1, 5]*(t[2, 6] + t[3, 6]) + 
            t[1, 6]*(t[2, 6] + t[3, 6] - t[5, 6])) - t[1, 6]^2*t[2, 6]*
           t[5, 6] + t[1, 6]*t[2, 6]^2*t[5, 6] - t[1, 6]^2*t[3, 6]*t[5, 6] + 
          2*t[1, 6]*t[2, 6]*t[3, 6]*t[5, 6] + t[1, 6]*t[3, 6]^2*t[5, 6] + 
          8*m[1]^2*t[5, 6]^3 + 2*t[1, 5]*(t[2, 6] + t[3, 6])^2*
           (2*t[1, 6] + t[5, 6])) + s[2, 3]*(8*t[1, 2]*(t[2, 6] + t[3, 6])*
           (2*t[1, 6] + t[2, 6] + t[3, 6]) + t[5, 6]*
           (4*t[1, 6]*(t[2, 6] + t[3, 6]) - 3*t[5, 6]^2))))/2 + 
     (t[5, 6]*(-768*t[1, 2]^2*(t[2, 6] + t[3, 6])*t[5, 6]^2 + 
        3*s[2, 3]^2*(t[2, 6] + t[3, 6])*(-512*t[1, 2]*t[1, 6] - 
          256*t[1, 6]^2 + 256*t[1, 5]*t[2, 6] + 256*t[1, 5]*t[3, 6] + 
          256*t[1, 5]*t[5, 6] - 133*t[5, 6]^2) - 2*s[2, 3]^3*
         (384*t[1, 6]*(t[2, 6] + t[3, 6]) + 6169*t[5, 6]^2) - 
        4*s[2, 3]*(192*t[1, 2]^2*(t[2, 6] + t[3, 6])*t[5, 6] + 
          t[5, 6]^2*(841*t[2, 6]^2 + 1682*t[2, 6]*t[3, 6] + 841*t[3, 6]^2 - 
            1328*t[5, 6]^2) - 384*t[1, 2]*(t[2, 6] + t[3, 6])*
           (t[1, 6]*(t[2, 6] + t[3, 6]) + t[1, 5]*(t[2, 6] + t[3, 6] + 
              t[5, 6])))))/1536
 
numer[4] = (-4096*m[1]^6*m[2]^6 + 4096*m[1]^4*m[2]^4*s[2, 3]^2 - 
      1024*m[1]^2*m[2]^2*s[2, 3]^4 + 8192*m[1]^4*m[2]^4*s[2, 3]*t[1, 2] - 
      4096*m[1]^2*m[2]^2*s[2, 3]^3*t[1, 2] + 6144*m[1]^4*m[2]^4*t[1, 2]^2 - 
      8192*m[1]^2*m[2]^2*s[2, 3]^2*t[1, 2]^2 + 512*s[2, 3]^4*t[1, 2]^2 - 
      8192*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]^3 + 2048*s[2, 3]^3*t[1, 2]^3 - 
      3072*m[1]^2*m[2]^2*t[1, 2]^4 + 3072*s[2, 3]^2*t[1, 2]^4 + 
      2048*s[2, 3]*t[1, 2]^5 + 512*t[1, 2]^6 - 2048*m[1]^4*m[2]^6*t[1, 5] - 
      512*m[1]^4*m[2]^4*s[2, 3]*t[1, 5] - 1536*m[1]^2*m[2]^6*s[2, 3]*
       t[1, 5] - 1408*m[1]^2*m[2]^4*s[2, 3]^2*t[1, 5] - 
      576*m[2]^6*s[2, 3]^2*t[1, 5] + 1144*m[1]^2*m[2]^2*s[2, 3]^3*t[1, 5] - 
      352*m[2]^4*s[2, 3]^3*t[1, 5] - 2550*m[2]^2*s[2, 3]^4*t[1, 5] + 
      1876*s[2, 3]^5*t[1, 5] + 3072*m[1]^2*m[2]^4*t[1, 2]^2*t[1, 5] - 
      768*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]^2*t[1, 5] + 512*m[2]^4*s[2, 3]*
       t[1, 2]^2*t[1, 5] + 4256*m[2]^2*s[2, 3]^2*t[1, 2]^2*t[1, 5] - 
      2884*s[2, 3]^3*t[1, 2]^2*t[1, 5] - 1024*m[2]^2*t[1, 2]^4*t[1, 5] + 
      512*s[2, 3]*t[1, 2]^4*t[1, 5] - 4096*m[1]^2*m[2]^4*t[1, 2]*t[1, 5]^2 + 
      1792*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]^2 - 
      1408*m[2]^4*s[2, 3]*t[1, 2]*t[1, 5]^2 - 6112*m[2]^2*s[2, 3]^2*t[1, 2]*
       t[1, 5]^2 + 4648*s[2, 3]^3*t[1, 2]*t[1, 5]^2 + 
      3072*m[2]^2*t[1, 2]^3*t[1, 5]^2 - 2176*s[2, 3]*t[1, 2]^3*t[1, 5]^2 + 
      1536*m[1]^2*m[2]^4*t[1, 5]^3 - 512*m[2]^6*t[1, 5]^3 - 
      544*m[1]^2*m[2]^2*s[2, 3]*t[1, 5]^3 + 1024*m[2]^4*s[2, 3]*t[1, 5]^3 + 
      2088*m[2]^2*s[2, 3]^2*t[1, 5]^3 - 1524*s[2, 3]^3*t[1, 5]^3 - 
      3328*m[2]^2*t[1, 2]^2*t[1, 5]^3 + 2192*s[2, 3]*t[1, 2]^2*t[1, 5]^3 + 
      1536*m[2]^2*t[1, 2]*t[1, 5]^4 - 928*s[2, 3]*t[1, 2]*t[1, 5]^4 - 
      256*m[2]^2*t[1, 5]^5 + 144*s[2, 3]*t[1, 5]^5 + 
      2048*m[1]^6*m[2]^4*t[2, 5] + 1536*m[1]^6*m[2]^2*s[2, 3]*t[2, 5] + 
      512*m[1]^4*m[2]^4*s[2, 3]*t[2, 5] + 576*m[1]^6*s[2, 3]^2*t[2, 5] + 
      1408*m[1]^4*m[2]^2*s[2, 3]^2*t[2, 5] + 352*m[1]^4*s[2, 3]^3*t[2, 5] - 
      1144*m[1]^2*m[2]^2*s[2, 3]^3*t[2, 5] + 2550*m[1]^2*s[2, 3]^4*t[2, 5] - 
      1876*s[2, 3]^5*t[2, 5] - 3072*m[1]^4*m[2]^2*t[1, 2]^2*t[2, 5] - 
      512*m[1]^4*s[2, 3]*t[1, 2]^2*t[2, 5] + 768*m[1]^2*m[2]^2*s[2, 3]*
       t[1, 2]^2*t[2, 5] - 4256*m[1]^2*s[2, 3]^2*t[1, 2]^2*t[2, 5] + 
      2884*s[2, 3]^3*t[1, 2]^2*t[2, 5] + 1024*m[1]^2*t[1, 2]^4*t[2, 5] - 
      512*s[2, 3]*t[1, 2]^4*t[2, 5] - 4096*m[1]^4*m[2]^2*t[1, 2]*t[2, 5]^2 - 
      1408*m[1]^4*s[2, 3]*t[1, 2]*t[2, 5]^2 + 1792*m[1]^2*m[2]^2*s[2, 3]*
       t[1, 2]*t[2, 5]^2 - 6112*m[1]^2*s[2, 3]^2*t[1, 2]*t[2, 5]^2 + 
      4648*s[2, 3]^3*t[1, 2]*t[2, 5]^2 + 3072*m[1]^2*t[1, 2]^3*t[2, 5]^2 - 
      2176*s[2, 3]*t[1, 2]^3*t[2, 5]^2 + 512*m[1]^6*t[2, 5]^3 - 
      1536*m[1]^4*m[2]^2*t[2, 5]^3 - 1024*m[1]^4*s[2, 3]*t[2, 5]^3 + 
      544*m[1]^2*m[2]^2*s[2, 3]*t[2, 5]^3 - 2088*m[1]^2*s[2, 3]^2*t[2, 5]^3 + 
      1524*s[2, 3]^3*t[2, 5]^3 + 3328*m[1]^2*t[1, 2]^2*t[2, 5]^3 - 
      2192*s[2, 3]*t[1, 2]^2*t[2, 5]^3 + 1536*m[1]^2*t[1, 2]*t[2, 5]^4 - 
      928*s[2, 3]*t[1, 2]*t[2, 5]^4 + 256*m[1]^2*t[2, 5]^5 - 
      144*s[2, 3]*t[2, 5]^5 - 8192*m[1]^4*m[2]^4*s[2, 3]*
       (t[2, 5] + t[3, 5]) + 4096*m[1]^2*m[2]^2*s[2, 3]^3*
       (t[2, 5] + t[3, 5]) - 8192*m[1]^4*m[2]^4*t[1, 2]*(t[2, 5] + t[3, 5]) + 
      12288*m[1]^2*m[2]^2*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5]) + 
      16384*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5]) - 
      2048*s[2, 3]^3*t[1, 2]^2*(t[2, 5] + t[3, 5]) + 
      8192*m[1]^2*m[2]^2*t[1, 2]^3*(t[2, 5] + t[3, 5]) - 
      6144*s[2, 3]^2*t[1, 2]^3*(t[2, 5] + t[3, 5]) - 
      6144*s[2, 3]*t[1, 2]^4*(t[2, 5] + t[3, 5]) - 
      2048*t[1, 2]^5*(t[2, 5] + t[3, 5]) + 3072*m[1]^4*m[2]^4*t[1, 5]*
       (t[2, 5] + t[3, 5]) + 2048*m[1]^2*m[2]^6*t[1, 5]*(t[2, 5] + t[3, 5]) + 
      1024*m[1]^2*m[2]^4*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5]) + 
      384*m[2]^6*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5]) - 
      5424*m[1]^2*m[2]^2*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5]) + 
      256*m[2]^4*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5]) + 
      3408*m[2]^2*s[2, 3]^3*t[1, 5]*(t[2, 5] + t[3, 5]) - 
      94*s[2, 3]^4*t[1, 5]*(t[2, 5] + t[3, 5]) - 2560*m[1]^2*m[2]^4*t[1, 2]*
       t[1, 5]*(t[2, 5] + t[3, 5]) - 9344*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*
       t[1, 5]*(t[2, 5] + t[3, 5]) - 2240*m[2]^4*s[2, 3]*t[1, 2]*t[1, 5]*
       (t[2, 5] + t[3, 5]) + 3936*s[2, 3]^3*t[1, 2]*t[1, 5]*
       (t[2, 5] + t[3, 5]) - 7680*m[1]^2*m[2]^2*t[1, 2]^2*t[1, 5]*
       (t[2, 5] + t[3, 5]) - 768*m[2]^4*t[1, 2]^2*t[1, 5]*
       (t[2, 5] + t[3, 5]) - 576*m[2]^2*s[2, 3]*t[1, 2]^2*t[1, 5]*
       (t[2, 5] + t[3, 5]) + 2200*s[2, 3]^2*t[1, 2]^2*t[1, 5]*
       (t[2, 5] + t[3, 5]) + 2816*m[2]^2*t[1, 2]^3*t[1, 5]*
       (t[2, 5] + t[3, 5]) + 3712*s[2, 3]*t[1, 2]^3*t[1, 5]*
       (t[2, 5] + t[3, 5]) + 3072*t[1, 2]^4*t[1, 5]*(t[2, 5] + t[3, 5]) + 
      1536*m[1]^2*m[2]^4*t[1, 5]^2*(t[2, 5] + t[3, 5]) - 
      256*m[2]^6*t[1, 5]^2*(t[2, 5] + t[3, 5]) + 1728*m[1]^2*m[2]^2*s[2, 3]*
       t[1, 5]^2*(t[2, 5] + t[3, 5]) + 2816*m[2]^4*s[2, 3]*t[1, 5]^2*
       (t[2, 5] + t[3, 5]) + 3656*m[2]^2*s[2, 3]^2*t[1, 5]^2*
       (t[2, 5] + t[3, 5]) - 2328*s[2, 3]^3*t[1, 5]^2*(t[2, 5] + t[3, 5]) + 
      3072*m[1]^2*m[2]^2*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5]) + 
      1280*m[2]^4*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5]) + 
      544*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5]) + 
      1784*s[2, 3]^2*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5]) - 
      6272*m[2]^2*t[1, 2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5]) + 
      3136*s[2, 3]*t[1, 2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5]) - 
      2048*t[1, 2]^3*t[1, 5]^2*(t[2, 5] + t[3, 5]) - 
      448*m[1]^2*m[2]^2*t[1, 5]^3*(t[2, 5] + t[3, 5]) - 
      640*m[2]^4*t[1, 5]^3*(t[2, 5] + t[3, 5]) - 64*m[2]^2*s[2, 3]*t[1, 5]^3*
       (t[2, 5] + t[3, 5]) - 932*s[2, 3]^2*t[1, 5]^3*(t[2, 5] + t[3, 5]) + 
      4480*m[2]^2*t[1, 2]*t[1, 5]^3*(t[2, 5] + t[3, 5]) - 
      3664*s[2, 3]*t[1, 2]*t[1, 5]^3*(t[2, 5] + t[3, 5]) + 
      480*t[1, 2]^2*t[1, 5]^3*(t[2, 5] + t[3, 5]) - 1024*m[2]^2*t[1, 5]^4*
       (t[2, 5] + t[3, 5]) + 912*s[2, 3]*t[1, 5]^4*(t[2, 5] + t[3, 5]) + 
      64*t[1, 2]*t[1, 5]^4*(t[2, 5] + t[3, 5]) - 
      32*t[1, 5]^5*(t[2, 5] + t[3, 5]) - 2048*m[1]^6*m[2]^2*t[2, 5]*
       (t[2, 5] + t[3, 5]) - 3072*m[1]^4*m[2]^4*t[2, 5]*(t[2, 5] + t[3, 5]) - 
      1920*m[1]^6*s[2, 3]*t[2, 5]*(t[2, 5] + t[3, 5]) - 
      512*m[1]^4*m[2]^2*s[2, 3]*t[2, 5]*(t[2, 5] + t[3, 5]) + 
      1600*m[1]^4*s[2, 3]^2*t[2, 5]*(t[2, 5] + t[3, 5]) + 
      5392*m[1]^2*m[2]^2*s[2, 3]^2*t[2, 5]*(t[2, 5] + t[3, 5]) - 
      444*m[1]^2*s[2, 3]^3*t[2, 5]*(t[2, 5] + t[3, 5]) + 
      224*s[2, 3]^4*t[2, 5]*(t[2, 5] + t[3, 5]) + 2560*m[1]^4*m[2]^2*t[1, 2]*
       t[2, 5]*(t[2, 5] + t[3, 5]) + 2240*m[1]^4*s[2, 3]*t[1, 2]*t[2, 5]*
       (t[2, 5] + t[3, 5]) + 9344*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*t[2, 5]*
       (t[2, 5] + t[3, 5]) + 5312*m[1]^2*s[2, 3]^2*t[1, 2]*t[2, 5]*
       (t[2, 5] + t[3, 5]) - 3936*s[2, 3]^3*t[1, 2]*t[2, 5]*
       (t[2, 5] + t[3, 5]) + 768*m[1]^4*t[1, 2]^2*t[2, 5]*
       (t[2, 5] + t[3, 5]) + 7680*m[1]^2*m[2]^2*t[1, 2]^2*t[2, 5]*
       (t[2, 5] + t[3, 5]) - 192*m[1]^2*s[2, 3]*t[1, 2]^2*t[2, 5]*
       (t[2, 5] + t[3, 5]) - 2328*s[2, 3]^2*t[1, 2]^2*t[2, 5]*
       (t[2, 5] + t[3, 5]) - 2816*m[1]^2*t[1, 2]^3*t[2, 5]*
       (t[2, 5] + t[3, 5]) - 3712*s[2, 3]*t[1, 2]^3*t[2, 5]*
       (t[2, 5] + t[3, 5]) - 3072*t[1, 2]^4*t[2, 5]*(t[2, 5] + t[3, 5]) - 
      256*m[1]^6*t[2, 5]^2*(t[2, 5] + t[3, 5]) + 1536*m[1]^4*m[2]^2*t[2, 5]^2*
       (t[2, 5] + t[3, 5]) + 2816*m[1]^4*s[2, 3]*t[2, 5]^2*
       (t[2, 5] + t[3, 5]) + 1728*m[1]^2*m[2]^2*s[2, 3]*t[2, 5]^2*
       (t[2, 5] + t[3, 5]) + 3656*m[1]^2*s[2, 3]^2*t[2, 5]^2*
       (t[2, 5] + t[3, 5]) - 2328*s[2, 3]^3*t[2, 5]^2*(t[2, 5] + t[3, 5]) + 
      1280*m[1]^4*t[1, 2]*t[2, 5]^2*(t[2, 5] + t[3, 5]) + 
      3072*m[1]^2*m[2]^2*t[1, 2]*t[2, 5]^2*(t[2, 5] + t[3, 5]) - 
      416*m[1]^2*s[2, 3]*t[1, 2]*t[2, 5]^2*(t[2, 5] + t[3, 5]) + 
      1528*s[2, 3]^2*t[1, 2]*t[2, 5]^2*(t[2, 5] + t[3, 5]) - 
      6272*m[1]^2*t[1, 2]^2*t[2, 5]^2*(t[2, 5] + t[3, 5]) + 
      3136*s[2, 3]*t[1, 2]^2*t[2, 5]^2*(t[2, 5] + t[3, 5]) - 
      2048*t[1, 2]^3*t[2, 5]^2*(t[2, 5] + t[3, 5]) + 
      640*m[1]^4*t[2, 5]^3*(t[2, 5] + t[3, 5]) + 448*m[1]^2*m[2]^2*t[2, 5]^3*
       (t[2, 5] + t[3, 5]) - 160*m[1]^2*s[2, 3]*t[2, 5]^3*
       (t[2, 5] + t[3, 5]) + 800*s[2, 3]^2*t[2, 5]^3*(t[2, 5] + t[3, 5]) - 
      4480*m[1]^2*t[1, 2]*t[2, 5]^3*(t[2, 5] + t[3, 5]) + 
      3664*s[2, 3]*t[1, 2]*t[2, 5]^3*(t[2, 5] + t[3, 5]) - 
      480*t[1, 2]^2*t[2, 5]^3*(t[2, 5] + t[3, 5]) - 1024*m[1]^2*t[2, 5]^4*
       (t[2, 5] + t[3, 5]) + 912*s[2, 3]*t[2, 5]^4*(t[2, 5] + t[3, 5]) + 
      64*t[1, 2]*t[2, 5]^4*(t[2, 5] + t[3, 5]) + 
      32*t[2, 5]^5*(t[2, 5] + t[3, 5]) + 4096*m[1]^4*m[2]^4*
       (t[2, 5] + t[3, 5])^2 - 6144*m[1]^2*m[2]^2*s[2, 3]^2*
       (t[2, 5] + t[3, 5])^2 - 12288*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*
       (t[2, 5] + t[3, 5])^2 - 8192*m[1]^2*m[2]^2*t[1, 2]^2*
       (t[2, 5] + t[3, 5])^2 + 3072*s[2, 3]^2*t[1, 2]^2*
       (t[2, 5] + t[3, 5])^2 + 6144*s[2, 3]*t[1, 2]^3*(t[2, 5] + t[3, 5])^2 + 
      3072*t[1, 2]^4*(t[2, 5] + t[3, 5])^2 + 6416*m[1]^2*m[2]^2*s[2, 3]*
       t[1, 5]*(t[2, 5] + t[3, 5])^2 + 608*m[2]^4*s[2, 3]*t[1, 5]*
       (t[2, 5] + t[3, 5])^2 + 74*m[2]^2*s[2, 3]^2*t[1, 5]*
       (t[2, 5] + t[3, 5])^2 - 715*s[2, 3]^3*t[1, 5]*(t[2, 5] + t[3, 5])^2 + 
      7296*m[1]^2*m[2]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2 + 
      1216*m[2]^4*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2 - 
      2336*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2 + 
      2064*s[2, 3]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2 - 
      2688*m[2]^2*t[1, 2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2 - 
      912*s[2, 3]*t[1, 2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2 - 
      4096*t[1, 2]^3*t[1, 5]*(t[2, 5] + t[3, 5])^2 - 
      1984*m[1]^2*m[2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 - 
      1280*m[2]^4*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 - 
      56*m[2]^2*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 - 
      2164*s[2, 3]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 + 
      3968*m[2]^2*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 - 
      5016*s[2, 3]*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 + 
      1408*t[1, 2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 - 
      1408*m[2]^2*t[1, 5]^3*(t[2, 5] + t[3, 5])^2 + 2144*s[2, 3]*t[1, 5]^3*
       (t[2, 5] + t[3, 5])^2 + 304*t[1, 2]*t[1, 5]^3*(t[2, 5] + t[3, 5])^2 - 
      176*t[1, 5]^4*(t[2, 5] + t[3, 5])^2 + 768*m[1]^6*t[2, 5]*
       (t[2, 5] + t[3, 5])^2 - 256*m[1]^4*m[2]^2*t[2, 5]*
       (t[2, 5] + t[3, 5])^2 - 2560*m[1]^4*s[2, 3]*t[2, 5]*
       (t[2, 5] + t[3, 5])^2 - 6400*m[1]^2*m[2]^2*s[2, 3]*t[2, 5]*
       (t[2, 5] + t[3, 5])^2 - 1452*m[1]^2*s[2, 3]^2*t[2, 5]*
       (t[2, 5] + t[3, 5])^2 + 762*s[2, 3]^3*t[2, 5]*(t[2, 5] + t[3, 5])^2 - 
      1216*m[1]^4*t[1, 2]*t[2, 5]*(t[2, 5] + t[3, 5])^2 - 
      7296*m[1]^2*m[2]^2*t[1, 2]*t[2, 5]*(t[2, 5] + t[3, 5])^2 + 
      576*m[1]^2*s[2, 3]*t[1, 2]*t[2, 5]*(t[2, 5] + t[3, 5])^2 - 
      1632*s[2, 3]^2*t[1, 2]*t[2, 5]*(t[2, 5] + t[3, 5])^2 + 
      3072*m[1]^2*t[1, 2]^2*t[2, 5]*(t[2, 5] + t[3, 5])^2 + 
      1040*s[2, 3]*t[1, 2]^2*t[2, 5]*(t[2, 5] + t[3, 5])^2 + 
      4096*t[1, 2]^3*t[2, 5]*(t[2, 5] + t[3, 5])^2 - 
      1280*m[1]^4*t[2, 5]^2*(t[2, 5] + t[3, 5])^2 - 1984*m[1]^2*m[2]^2*
       t[2, 5]^2*(t[2, 5] + t[3, 5])^2 + 360*m[1]^2*s[2, 3]*t[2, 5]^2*
       (t[2, 5] + t[3, 5])^2 - 1732*s[2, 3]^2*t[2, 5]^2*
       (t[2, 5] + t[3, 5])^2 + 4448*m[1]^2*t[1, 2]*t[2, 5]^2*
       (t[2, 5] + t[3, 5])^2 - 4760*s[2, 3]*t[1, 2]*t[2, 5]^2*
       (t[2, 5] + t[3, 5])^2 + 1408*t[1, 2]^2*t[2, 5]^2*
       (t[2, 5] + t[3, 5])^2 + 1520*m[1]^2*t[2, 5]^3*(t[2, 5] + t[3, 5])^2 - 
      2010*s[2, 3]*t[2, 5]^3*(t[2, 5] + t[3, 5])^2 - 
      304*t[1, 2]*t[2, 5]^3*(t[2, 5] + t[3, 5])^2 - 
      176*t[2, 5]^4*(t[2, 5] + t[3, 5])^2 + 4096*m[1]^2*m[2]^2*s[2, 3]*
       (t[2, 5] + t[3, 5])^3 + 4096*m[1]^2*m[2]^2*t[1, 2]*
       (t[2, 5] + t[3, 5])^3 - 2048*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5])^3 - 
      2048*t[1, 2]^3*(t[2, 5] + t[3, 5])^3 - 2528*m[1]^2*m[2]^2*t[1, 5]*
       (t[2, 5] + t[3, 5])^3 - 256*m[2]^4*t[1, 5]*(t[2, 5] + t[3, 5])^3 - 
      48*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^3 - 
      1344*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])^3 + 
      1024*m[2]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^3 - 
      2448*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^3 + 
      1376*t[1, 2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^3 - 
      768*m[2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])^3 + 2272*s[2, 3]*t[1, 5]^2*
       (t[2, 5] + t[3, 5])^3 + 528*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])^3 - 
      388*t[1, 5]^3*(t[2, 5] + t[3, 5])^3 + 768*m[1]^4*t[2, 5]*
       (t[2, 5] + t[3, 5])^3 + 2528*m[1]^2*m[2]^2*t[2, 5]*
       (t[2, 5] + t[3, 5])^3 - 196*m[1]^2*s[2, 3]*t[2, 5]*
       (t[2, 5] + t[3, 5])^3 + 950*s[2, 3]^2*t[2, 5]*(t[2, 5] + t[3, 5])^3 - 
      1472*m[1]^2*t[1, 2]*t[2, 5]*(t[2, 5] + t[3, 5])^3 + 
      2072*s[2, 3]*t[1, 2]*t[2, 5]*(t[2, 5] + t[3, 5])^3 - 
      1408*t[1, 2]^2*t[2, 5]*(t[2, 5] + t[3, 5])^3 - 
      976*m[1]^2*t[2, 5]^2*(t[2, 5] + t[3, 5])^3 + 1896*s[2, 3]*t[2, 5]^2*
       (t[2, 5] + t[3, 5])^3 + 464*t[1, 2]*t[2, 5]^2*(t[2, 5] + t[3, 5])^3 + 
      354*t[2, 5]^3*(t[2, 5] + t[3, 5])^3 - 1024*m[1]^2*m[2]^2*
       (t[2, 5] + t[3, 5])^4 + 512*t[1, 2]^2*(t[2, 5] + t[3, 5])^4 - 
      128*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^4 + 919*s[2, 3]*t[1, 5]*
       (t[2, 5] + t[3, 5])^4 + 304*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^4 - 
      388*t[1, 5]^2*(t[2, 5] + t[3, 5])^4 + 224*m[1]^2*t[2, 5]*
       (t[2, 5] + t[3, 5])^4 - 654*s[2, 3]*t[2, 5]*(t[2, 5] + t[3, 5])^4 - 
      224*t[1, 2]*t[2, 5]*(t[2, 5] + t[3, 5])^4 - 
      308*t[2, 5]^2*(t[2, 5] + t[3, 5])^4 - 146*t[1, 5]*
       (t[2, 5] + t[3, 5])^5 + 98*t[2, 5]*(t[2, 5] + t[3, 5])^5 - 
      256*m[1]^2*m[2]^4*t[1, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      768*m[2]^6*t[1, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      16*m[1]^2*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6]) - 928*m[2]^4*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6]) - 1482*m[2]^2*s[2, 3]^2*t[1, 5]*
       (t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) - 65*s[2, 3]^3*t[1, 5]*
       (t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) - 2656*m[2]^2*s[2, 3]*t[1, 2]*
       t[1, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      384*m[2]^2*t[1, 2]^2*t[1, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      64*s[2, 3]*t[1, 2]^2*t[1, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) - 
      480*m[2]^2*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) - 
      128*s[2, 3]*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      112*m[2]^2*t[1, 5]^3*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      66*s[2, 3]*t[1, 5]^3*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      768*m[1]^6*t[2, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) - 
      256*m[1]^4*m[2]^2*t[2, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) - 
      928*m[1]^4*s[2, 3]*t[2, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      16*m[1]^2*m[2]^2*s[2, 3]*t[2, 5]*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6]) - 1482*m[1]^2*s[2, 3]^2*t[2, 5]*
       (t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) - 65*s[2, 3]^3*t[2, 5]*
       (t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) - 2656*m[1]^2*s[2, 3]*t[1, 2]*
       t[2, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      384*m[1]^2*t[1, 2]^2*t[2, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      64*s[2, 3]*t[1, 2]^2*t[2, 5]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      480*m[1]^2*t[1, 2]*t[2, 5]^2*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      128*s[2, 3]*t[1, 2]*t[2, 5]^2*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      112*m[1]^2*t[2, 5]^3*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      66*s[2, 3]*t[2, 5]^3*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6]) + 
      512*m[2]^4*t[1, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) + 
      4*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      62*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      448*m[2]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      216*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      32*t[1, 2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) + 
      208*m[2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) + 
      216*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) + 
      64*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      34*t[1, 5]^3*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) + 
      512*m[1]^4*t[2, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      108*m[1]^2*s[2, 3]*t[2, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      50*s[2, 3]^2*t[2, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      448*m[1]^2*t[1, 2]*t[2, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      216*s[2, 3]*t[1, 2]*t[2, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      32*t[1, 2]^2*t[2, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      208*m[1]^2*t[2, 5]^2*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      216*s[2, 3]*t[2, 5]^2*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      64*t[1, 2]*t[2, 5]^2*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) - 
      34*t[2, 5]^3*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6]) + 
      68*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^3*(t[2, 6] + t[3, 6]) + 
      176*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^3*(t[2, 6] + t[3, 6]) + 
      80*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^3*(t[2, 6] + t[3, 6]) - 
      80*t[1, 5]^2*(t[2, 5] + t[3, 5])^3*(t[2, 6] + t[3, 6]) + 
      124*m[1]^2*t[2, 5]*(t[2, 5] + t[3, 5])^3*(t[2, 6] + t[3, 6]) + 
      162*s[2, 3]*t[2, 5]*(t[2, 5] + t[3, 5])^3*(t[2, 6] + t[3, 6]) + 
      80*t[1, 2]*t[2, 5]*(t[2, 5] + t[3, 5])^3*(t[2, 6] + t[3, 6]) + 
      80*t[2, 5]^2*(t[2, 5] + t[3, 5])^3*(t[2, 6] + t[3, 6]) - 
      50*t[1, 5]*(t[2, 5] + t[3, 5])^4*(t[2, 6] + t[3, 6]) - 
      46*t[2, 5]*(t[2, 5] + t[3, 5])^4*(t[2, 6] + t[3, 6]) - 
      28*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6])^2 + 
      3*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6])^2 + 
      28*m[1]^2*t[2, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6])^2 - 
      3*s[2, 3]*t[2, 5]*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6])^2 - 
      2*t[1, 5]*(t[2, 5] + t[3, 5])^3*(t[2, 6] + t[3, 6])^2 + 
      2*t[2, 5]*(t[2, 5] + t[3, 5])^3*(t[2, 6] + t[3, 6])^2 + 
      4096*m[1]^6*m[2]^4*t[3, 7] - 1024*m[1]^6*m[2]^2*s[2, 3]*t[3, 7] - 
      3072*m[1]^4*m[2]^4*s[2, 3]*t[3, 7] + 896*m[1]^6*s[2, 3]^2*t[3, 7] - 
      1792*m[1]^4*m[2]^2*s[2, 3]^2*t[3, 7] - 960*m[1]^4*s[2, 3]^3*t[3, 7] + 
      2128*m[1]^2*m[2]^2*s[2, 3]^3*t[3, 7] + 188*m[1]^2*s[2, 3]^4*t[3, 7] + 
      8*s[2, 3]^5*t[3, 7] - 5120*m[1]^4*m[2]^2*s[2, 3]*t[1, 2]*t[3, 7] - 
      768*m[1]^4*s[2, 3]^2*t[1, 2]*t[3, 7] + 6144*m[1]^2*m[2]^2*s[2, 3]^2*
       t[1, 2]*t[3, 7] - 96*m[1]^2*s[2, 3]^3*t[1, 2]*t[3, 7] + 
      144*s[2, 3]^4*t[1, 2]*t[3, 7] - 6144*m[1]^4*m[2]^2*t[1, 2]^2*t[3, 7] + 
      512*m[1]^4*s[2, 3]*t[1, 2]^2*t[3, 7] + 6656*m[1]^2*m[2]^2*s[2, 3]*
       t[1, 2]^2*t[3, 7] + 320*m[1]^2*s[2, 3]^2*t[1, 2]^2*t[3, 7] - 
      760*s[2, 3]^3*t[1, 2]^2*t[3, 7] + 2560*m[1]^2*s[2, 3]*t[1, 2]^3*
       t[3, 7] - 2944*s[2, 3]^2*t[1, 2]^3*t[3, 7] + 2048*m[1]^2*t[1, 2]^4*
       t[3, 7] - 2560*s[2, 3]*t[1, 2]^4*t[3, 7] + 2048*m[1]^6*m[2]^2*
       (t[2, 5] + t[3, 5])*t[3, 7] + 3072*m[1]^4*m[2]^4*(t[2, 5] + t[3, 5])*
       t[3, 7] - 2176*m[1]^6*s[2, 3]*(t[2, 5] + t[3, 5])*t[3, 7] + 
      4096*m[1]^4*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*t[3, 7] + 
      2432*m[1]^4*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[3, 7] - 
      6608*m[1]^2*m[2]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[3, 7] - 
      692*m[1]^2*s[2, 3]^3*(t[2, 5] + t[3, 5])*t[3, 7] - 
      32*s[2, 3]^4*(t[2, 5] + t[3, 5])*t[3, 7] + 5632*m[1]^4*m[2]^2*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[3, 7] + 960*m[1]^4*s[2, 3]*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[3, 7] - 12416*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[3, 7] + 32*m[1]^2*s[2, 3]^2*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[3, 7] - 488*s[2, 3]^3*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[3, 7] - 768*m[1]^4*t[1, 2]^2*(t[2, 5] + t[3, 5])*
       t[3, 7] - 6656*m[1]^2*m[2]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[3, 7] - 
      1216*m[1]^2*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[3, 7] + 
      2488*s[2, 3]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[3, 7] - 
      2816*m[1]^2*t[1, 2]^3*(t[2, 5] + t[3, 5])*t[3, 7] + 
      6016*s[2, 3]*t[1, 2]^3*(t[2, 5] + t[3, 5])*t[3, 7] + 
      2560*t[1, 2]^4*(t[2, 5] + t[3, 5])*t[3, 7] + 
      1280*m[1]^6*(t[2, 5] + t[3, 5])^2*t[3, 7] - 2304*m[1]^4*m[2]^2*
       (t[2, 5] + t[3, 5])^2*t[3, 7] - 1792*m[1]^4*s[2, 3]*
       (t[2, 5] + t[3, 5])^2*t[3, 7] + 6752*m[1]^2*m[2]^2*s[2, 3]*
       (t[2, 5] + t[3, 5])^2*t[3, 7] + 916*m[1]^2*s[2, 3]^2*
       (t[2, 5] + t[3, 5])^2*t[3, 7] + 50*s[2, 3]^3*(t[2, 5] + t[3, 5])^2*
       t[3, 7] - 192*m[1]^4*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[3, 7] + 
      6272*m[1]^2*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[3, 7] + 
      192*m[1]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[3, 7] + 
      608*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[3, 7] + 
      896*m[1]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])^2*t[3, 7] - 
      2688*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5])^2*t[3, 7] - 
      3072*t[1, 2]^3*(t[2, 5] + t[3, 5])^2*t[3, 7] + 
      320*m[1]^4*(t[2, 5] + t[3, 5])^3*t[3, 7] - 2272*m[1]^2*m[2]^2*
       (t[2, 5] + t[3, 5])^3*t[3, 7] - 508*m[1]^2*s[2, 3]*
       (t[2, 5] + t[3, 5])^3*t[3, 7] - 38*s[2, 3]^2*(t[2, 5] + t[3, 5])^3*
       t[3, 7] - 128*m[1]^2*t[1, 2]*(t[2, 5] + t[3, 5])^3*t[3, 7] - 
      328*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^3*t[3, 7] + 
      960*t[1, 2]^2*(t[2, 5] + t[3, 5])^3*t[3, 7] + 
      96*m[1]^2*(t[2, 5] + t[3, 5])^4*t[3, 7] + 
      14*s[2, 3]*(t[2, 5] + t[3, 5])^4*t[3, 7] + 
      64*t[1, 2]*(t[2, 5] + t[3, 5])^4*t[3, 7] - 2*(t[2, 5] + t[3, 5])^5*
       t[3, 7] - 256*m[1]^6*s[2, 3]*(t[2, 6] + t[3, 6])*t[3, 7] - 
      512*m[1]^4*m[2]^2*s[2, 3]*(t[2, 6] + t[3, 6])*t[3, 7] + 
      256*m[1]^4*s[2, 3]^2*(t[2, 6] + t[3, 6])*t[3, 7] + 
      128*m[1]^2*m[2]^2*s[2, 3]^2*(t[2, 6] + t[3, 6])*t[3, 7] + 
      16*m[1]^2*s[2, 3]^3*(t[2, 6] + t[3, 6])*t[3, 7] - 
      128*m[1]^4*s[2, 3]*t[1, 2]*(t[2, 6] + t[3, 6])*t[3, 7] + 
      224*m[1]^2*s[2, 3]^2*t[1, 2]*(t[2, 6] + t[3, 6])*t[3, 7] + 
      128*m[1]^2*s[2, 3]*t[1, 2]^2*(t[2, 6] + t[3, 6])*t[3, 7] + 
      256*m[1]^6*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[3, 7] + 
      512*m[1]^4*m[2]^2*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[3, 7] - 
      832*m[1]^4*s[2, 3]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[3, 7] - 
      160*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*
       t[3, 7] - 44*m[1]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*
       t[3, 7] + 128*m[1]^4*t[1, 2]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*
       t[3, 7] - 448*m[1]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6])*t[3, 7] - 128*m[1]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6])*t[3, 7] + 576*m[1]^4*(t[2, 5] + t[3, 5])^2*
       (t[2, 6] + t[3, 6])*t[3, 7] + 32*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^2*
       (t[2, 6] + t[3, 6])*t[3, 7] + 40*m[1]^2*s[2, 3]*(t[2, 5] + t[3, 5])^2*
       (t[2, 6] + t[3, 6])*t[3, 7] + 224*m[1]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*
       (t[2, 6] + t[3, 6])*t[3, 7] - 12*m[1]^2*(t[2, 5] + t[3, 5])^3*
       (t[2, 6] + t[3, 6])*t[3, 7] + 128*m[1]^4*s[2, 3]*(t[2, 6] + t[3, 6])^2*
       t[3, 7] - 32*m[1]^2*m[2]^2*s[2, 3]*(t[2, 6] + t[3, 6])^2*t[3, 7] + 
      20*m[1]^2*s[2, 3]^2*(t[2, 6] + t[3, 6])^2*t[3, 7] + 
      32*m[1]^2*s[2, 3]*t[1, 2]*(t[2, 6] + t[3, 6])^2*t[3, 7] - 
      128*m[1]^4*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])^2*t[3, 7] + 
      32*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])^2*t[3, 7] - 
      40*m[1]^2*s[2, 3]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])^2*t[3, 7] - 
      32*m[1]^2*t[1, 2]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])^2*t[3, 7] + 
      20*m[1]^2*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6])^2*t[3, 7] - 
      1536*m[1]^6*s[2, 3]*t[3, 7]^2 + 3072*m[1]^4*m[2]^2*s[2, 3]*t[3, 7]^2 + 
      2048*m[1]^4*s[2, 3]^2*t[3, 7]^2 - 1728*m[1]^2*m[2]^2*s[2, 3]^2*
       t[3, 7]^2 - 320*m[1]^2*s[2, 3]^3*t[3, 7]^2 - 16*s[2, 3]^4*t[3, 7]^2 + 
      4096*m[1]^4*m[2]^2*t[1, 2]*t[3, 7]^2 + 1280*m[1]^4*s[2, 3]*t[1, 2]*
       t[3, 7]^2 - 2560*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*t[3, 7]^2 + 
      640*m[1]^2*s[2, 3]^2*t[1, 2]*t[3, 7]^2 - 240*s[2, 3]^3*t[1, 2]*
       t[3, 7]^2 - 256*m[1]^2*s[2, 3]*t[1, 2]^2*t[3, 7]^2 + 
      544*s[2, 3]^2*t[1, 2]^2*t[3, 7]^2 - 2048*m[1]^2*t[1, 2]^3*t[3, 7]^2 + 
      1280*s[2, 3]*t[1, 2]^3*t[3, 7]^2 + 1280*m[1]^6*(t[2, 5] + t[3, 5])*
       t[3, 7]^2 - 3072*m[1]^4*m[2]^2*(t[2, 5] + t[3, 5])*t[3, 7]^2 - 
      3136*m[1]^4*s[2, 3]*(t[2, 5] + t[3, 5])*t[3, 7]^2 + 
      3456*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*t[3, 7]^2 + 
      872*m[1]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[3, 7]^2 + 
      48*s[2, 3]^3*(t[2, 5] + t[3, 5])*t[3, 7]^2 - 1024*m[1]^4*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[3, 7]^2 + 2560*m[1]^2*m[2]^2*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[3, 7]^2 - 800*m[1]^2*s[2, 3]*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[3, 7]^2 + 584*s[2, 3]^2*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[3, 7]^2 + 896*m[1]^2*t[1, 2]^2*
       (t[2, 5] + t[3, 5])*t[3, 7]^2 - 1248*s[2, 3]*t[1, 2]^2*
       (t[2, 5] + t[3, 5])*t[3, 7]^2 - 1280*t[1, 2]^3*(t[2, 5] + t[3, 5])*
       t[3, 7]^2 + 1088*m[1]^4*(t[2, 5] + t[3, 5])^2*t[3, 7]^2 - 
      1728*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^2*t[3, 7]^2 - 
      728*m[1]^2*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[3, 7]^2 - 
      52*s[2, 3]^2*(t[2, 5] + t[3, 5])^2*t[3, 7]^2 + 
      160*m[1]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[3, 7]^2 - 
      456*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[3, 7]^2 + 
      704*t[1, 2]^2*(t[2, 5] + t[3, 5])^2*t[3, 7]^2 + 
      176*m[1]^2*(t[2, 5] + t[3, 5])^3*t[3, 7]^2 + 
      24*s[2, 3]*(t[2, 5] + t[3, 5])^3*t[3, 7]^2 + 
      112*t[1, 2]*(t[2, 5] + t[3, 5])^3*t[3, 7]^2 - 4*(t[2, 5] + t[3, 5])^4*
       t[3, 7]^2 + 512*m[1]^6*(t[2, 6] + t[3, 6])*t[3, 7]^2 - 
      128*m[1]^4*s[2, 3]*(t[2, 6] + t[3, 6])*t[3, 7]^2 - 
      80*m[1]^2*s[2, 3]^2*(t[2, 6] + t[3, 6])*t[3, 7]^2 + 
      512*m[1]^4*t[1, 2]*(t[2, 6] + t[3, 6])*t[3, 7]^2 - 
      192*m[1]^2*s[2, 3]*t[1, 2]*(t[2, 6] + t[3, 6])*t[3, 7]^2 + 
      128*m[1]^4*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[3, 7]^2 + 
      112*m[1]^2*s[2, 3]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[3, 7]^2 + 
      192*m[1]^2*t[1, 2]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[3, 7]^2 - 
      32*m[1]^2*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6])*t[3, 7]^2 + 
      1024*m[1]^6*t[3, 7]^3 - 1024*m[1]^4*m[2]^2*t[3, 7]^3 - 
      1280*m[1]^4*s[2, 3]*t[3, 7]^3 + 448*m[1]^2*m[2]^2*s[2, 3]*t[3, 7]^3 + 
      176*m[1]^2*s[2, 3]^2*t[3, 7]^3 + 8*s[2, 3]^3*t[3, 7]^3 - 
      512*m[1]^2*s[2, 3]*t[1, 2]*t[3, 7]^3 + 96*s[2, 3]^2*t[1, 2]*t[3, 7]^3 + 
      512*m[1]^2*t[1, 2]^2*t[3, 7]^3 - 224*s[2, 3]*t[1, 2]^2*t[3, 7]^3 + 
      768*m[1]^4*(t[2, 5] + t[3, 5])*t[3, 7]^3 - 448*m[1]^2*m[2]^2*
       (t[2, 5] + t[3, 5])*t[3, 7]^3 - 256*m[1]^2*s[2, 3]*(t[2, 5] + t[3, 5])*
       t[3, 7]^3 - 16*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[3, 7]^3 + 
      256*m[1]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[3, 7]^3 - 
      144*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[3, 7]^3 + 
      224*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[3, 7]^3 + 
      80*m[1]^2*(t[2, 5] + t[3, 5])^2*t[3, 7]^3 + 
      10*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[3, 7]^3 + 
      48*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[3, 7]^3 - 2*(t[2, 5] + t[3, 5])^3*
       t[3, 7]^3 - 4096*m[1]^4*m[2]^6*t[4, 6] + 3072*m[1]^4*m[2]^4*s[2, 3]*
       t[4, 6] + 1024*m[1]^2*m[2]^6*s[2, 3]*t[4, 6] + 
      2816*m[1]^2*m[2]^4*s[2, 3]^2*t[4, 6] - 384*m[2]^6*s[2, 3]^2*t[4, 6] - 
      2256*m[1]^2*m[2]^2*s[2, 3]^3*t[4, 6] - 64*m[2]^4*s[2, 3]^3*t[4, 6] - 
      300*m[2]^2*s[2, 3]^4*t[4, 6] - 8*s[2, 3]^5*t[4, 6] + 
      5120*m[1]^2*m[2]^4*s[2, 3]*t[1, 2]*t[4, 6] - 6144*m[1]^2*m[2]^2*
       s[2, 3]^2*t[1, 2]*t[4, 6] + 1024*m[2]^4*s[2, 3]^2*t[1, 2]*t[4, 6] - 
      480*m[2]^2*s[2, 3]^3*t[1, 2]*t[4, 6] - 144*s[2, 3]^4*t[1, 2]*t[4, 6] + 
      6144*m[1]^2*m[2]^4*t[1, 2]^2*t[4, 6] - 6656*m[1]^2*m[2]^2*s[2, 3]*
       t[1, 2]^2*t[4, 6] - 512*m[2]^4*s[2, 3]*t[1, 2]^2*t[4, 6] - 
      576*m[2]^2*s[2, 3]^2*t[1, 2]^2*t[4, 6] + 760*s[2, 3]^3*t[1, 2]^2*
       t[4, 6] - 2560*m[2]^2*s[2, 3]*t[1, 2]^3*t[4, 6] + 
      2944*s[2, 3]^2*t[1, 2]^3*t[4, 6] - 2048*m[2]^2*t[1, 2]^4*t[4, 6] + 
      2560*s[2, 3]*t[1, 2]^4*t[4, 6] - 3072*m[1]^4*m[2]^4*(t[2, 5] + t[3, 5])*
       t[4, 6] - 2048*m[1]^2*m[2]^6*(t[2, 5] + t[3, 5])*t[4, 6] - 
      5632*m[1]^2*m[2]^4*s[2, 3]*(t[2, 5] + t[3, 5])*t[4, 6] + 
      1408*m[2]^6*s[2, 3]*(t[2, 5] + t[3, 5])*t[4, 6] + 
      6800*m[1]^2*m[2]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[4, 6] + 
      512*m[2]^4*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[4, 6] + 
      1036*m[2]^2*s[2, 3]^3*(t[2, 5] + t[3, 5])*t[4, 6] + 
      32*s[2, 3]^4*(t[2, 5] + t[3, 5])*t[4, 6] - 5632*m[1]^2*m[2]^4*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[4, 6] + 12416*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[4, 6] - 1344*m[2]^4*s[2, 3]*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[4, 6] + 1344*m[2]^2*s[2, 3]^2*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[4, 6] + 488*s[2, 3]^3*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[4, 6] + 6656*m[1]^2*m[2]^2*t[1, 2]^2*
       (t[2, 5] + t[3, 5])*t[4, 6] + 768*m[2]^4*t[1, 2]^2*(t[2, 5] + t[3, 5])*
       t[4, 6] + 1600*m[2]^2*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[4, 6] - 
      2488*s[2, 3]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[4, 6] + 
      2816*m[2]^2*t[1, 2]^3*(t[2, 5] + t[3, 5])*t[4, 6] - 
      6016*s[2, 3]*t[1, 2]^3*(t[2, 5] + t[3, 5])*t[4, 6] - 
      2560*t[1, 2]^4*(t[2, 5] + t[3, 5])*t[4, 6] + 2816*m[1]^2*m[2]^4*
       (t[2, 5] + t[3, 5])^2*t[4, 6] - 1024*m[2]^6*(t[2, 5] + t[3, 5])^2*
       t[4, 6] - 6816*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[4, 6] - 
      832*m[2]^4*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[4, 6] - 
      1300*m[2]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])^2*t[4, 6] - 
      50*s[2, 3]^3*(t[2, 5] + t[3, 5])^2*t[4, 6] - 6272*m[1]^2*m[2]^2*t[1, 2]*
       (t[2, 5] + t[3, 5])^2*t[4, 6] + 320*m[2]^4*t[1, 2]*
       (t[2, 5] + t[3, 5])^2*t[4, 6] - 1248*m[2]^2*s[2, 3]*t[1, 2]*
       (t[2, 5] + t[3, 5])^2*t[4, 6] - 608*s[2, 3]^2*t[1, 2]*
       (t[2, 5] + t[3, 5])^2*t[4, 6] - 1024*m[2]^2*t[1, 2]^2*
       (t[2, 5] + t[3, 5])^2*t[4, 6] + 2688*s[2, 3]*t[1, 2]^2*
       (t[2, 5] + t[3, 5])^2*t[4, 6] + 3072*t[1, 2]^3*(t[2, 5] + t[3, 5])^2*
       t[4, 6] + 2272*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^3*t[4, 6] + 
      384*m[2]^4*(t[2, 5] + t[3, 5])^3*t[4, 6] + 692*m[2]^2*s[2, 3]*
       (t[2, 5] + t[3, 5])^3*t[4, 6] + 38*s[2, 3]^2*(t[2, 5] + t[3, 5])^3*
       t[4, 6] + 384*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])^3*t[4, 6] + 
      328*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^3*t[4, 6] - 
      960*t[1, 2]^2*(t[2, 5] + t[3, 5])^3*t[4, 6] - 
      128*m[2]^2*(t[2, 5] + t[3, 5])^4*t[4, 6] - 
      14*s[2, 3]*(t[2, 5] + t[3, 5])^4*t[4, 6] - 
      64*t[1, 2]*(t[2, 5] + t[3, 5])^4*t[4, 6] + 2*(t[2, 5] + t[3, 5])^5*
       t[4, 6] - 512*m[1]^2*m[2]^4*s[2, 3]*(t[2, 6] + t[3, 6])*t[4, 6] - 
      256*m[2]^6*s[2, 3]*(t[2, 6] + t[3, 6])*t[4, 6] + 
      768*m[2]^4*s[2, 3]^2*(t[2, 6] + t[3, 6])*t[4, 6] + 
      96*m[2]^2*s[2, 3]^3*(t[2, 6] + t[3, 6])*t[4, 6] - 
      128*m[2]^4*s[2, 3]*t[1, 2]*(t[2, 6] + t[3, 6])*t[4, 6] + 
      352*m[2]^2*s[2, 3]^2*t[1, 2]*(t[2, 6] + t[3, 6])*t[4, 6] + 
      128*m[2]^2*s[2, 3]*t[1, 2]^2*(t[2, 6] + t[3, 6])*t[4, 6] + 
      512*m[1]^2*m[2]^4*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[4, 6] + 
      256*m[2]^6*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[4, 6] + 
      32*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*
       t[4, 6] - 1600*m[2]^4*s[2, 3]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*
       t[4, 6] - 244*m[2]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*
       t[4, 6] + 128*m[2]^4*t[1, 2]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*
       t[4, 6] - 640*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6])*t[4, 6] - 128*m[2]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6])*t[4, 6] - 32*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^2*
       (t[2, 6] + t[3, 6])*t[4, 6] + 832*m[2]^4*(t[2, 5] + t[3, 5])^2*
       (t[2, 6] + t[3, 6])*t[4, 6] + 200*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^2*
       (t[2, 6] + t[3, 6])*t[4, 6] + 288*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*
       (t[2, 6] + t[3, 6])*t[4, 6] - 52*m[2]^2*(t[2, 5] + t[3, 5])^3*
       (t[2, 6] + t[3, 6])*t[4, 6] + 32*m[1]^2*m[2]^2*s[2, 3]*
       (t[2, 6] + t[3, 6])^2*t[4, 6] - 128*m[2]^4*s[2, 3]*
       (t[2, 6] + t[3, 6])^2*t[4, 6] - 20*m[2]^2*s[2, 3]^2*
       (t[2, 6] + t[3, 6])^2*t[4, 6] - 32*m[2]^2*s[2, 3]*t[1, 2]*
       (t[2, 6] + t[3, 6])^2*t[4, 6] - 32*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6])^2*t[4, 6] + 128*m[2]^4*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6])^2*t[4, 6] + 40*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6])^2*t[4, 6] + 32*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])*
       (t[2, 6] + t[3, 6])^2*t[4, 6] - 20*m[2]^2*(t[2, 5] + t[3, 5])^2*
       (t[2, 6] + t[3, 6])^2*t[4, 6] + 3072*m[1]^2*m[2]^4*s[2, 3]*t[4, 6]^2 - 
      512*m[2]^6*s[2, 3]*t[4, 6]^2 - 1728*m[1]^2*m[2]^2*s[2, 3]^2*t[4, 6]^2 + 
      1792*m[2]^4*s[2, 3]^2*t[4, 6]^2 - 480*m[2]^2*s[2, 3]^3*t[4, 6]^2 - 
      16*s[2, 3]^4*t[4, 6]^2 + 4096*m[1]^2*m[2]^4*t[1, 2]*t[4, 6]^2 - 
      2560*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*t[4, 6]^2 + 
      2304*m[2]^4*s[2, 3]*t[1, 2]*t[4, 6]^2 + 256*m[2]^2*s[2, 3]^2*t[1, 2]*
       t[4, 6]^2 - 240*s[2, 3]^3*t[1, 2]*t[4, 6]^2 - 
      256*m[2]^2*s[2, 3]*t[1, 2]^2*t[4, 6]^2 + 544*s[2, 3]^2*t[1, 2]^2*
       t[4, 6]^2 - 2048*m[2]^2*t[1, 2]^3*t[4, 6]^2 + 
      1280*s[2, 3]*t[1, 2]^3*t[4, 6]^2 - 3072*m[1]^2*m[2]^4*
       (t[2, 5] + t[3, 5])*t[4, 6]^2 + 768*m[2]^6*(t[2, 5] + t[3, 5])*
       t[4, 6]^2 + 3456*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*t[4, 6]^2 - 
      2752*m[2]^4*s[2, 3]*(t[2, 5] + t[3, 5])*t[4, 6]^2 + 
      1176*m[2]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[4, 6]^2 + 
      48*s[2, 3]^3*(t[2, 5] + t[3, 5])*t[4, 6]^2 + 2560*m[1]^2*m[2]^2*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[4, 6]^2 - 1536*m[2]^4*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[4, 6]^2 - 224*m[2]^2*s[2, 3]*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[4, 6]^2 + 584*s[2, 3]^2*t[1, 2]*
       (t[2, 5] + t[3, 5])*t[4, 6]^2 + 896*m[2]^2*t[1, 2]^2*
       (t[2, 5] + t[3, 5])*t[4, 6]^2 - 1248*s[2, 3]*t[1, 2]^2*
       (t[2, 5] + t[3, 5])*t[4, 6]^2 - 1280*t[1, 2]^3*(t[2, 5] + t[3, 5])*
       t[4, 6]^2 - 1728*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]^2 + 
      960*m[2]^4*(t[2, 5] + t[3, 5])^2*t[4, 6]^2 - 904*m[2]^2*s[2, 3]*
       (t[2, 5] + t[3, 5])^2*t[4, 6]^2 - 52*s[2, 3]^2*(t[2, 5] + t[3, 5])^2*
       t[4, 6]^2 - 32*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[4, 6]^2 - 
      456*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[4, 6]^2 + 
      704*t[1, 2]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]^2 + 
      208*m[2]^2*(t[2, 5] + t[3, 5])^3*t[4, 6]^2 + 
      24*s[2, 3]*(t[2, 5] + t[3, 5])^3*t[4, 6]^2 + 
      112*t[1, 2]*(t[2, 5] + t[3, 5])^3*t[4, 6]^2 - 4*(t[2, 5] + t[3, 5])^4*
       t[4, 6]^2 - 512*m[2]^6*(t[2, 6] + t[3, 6])*t[4, 6]^2 + 
      128*m[2]^4*s[2, 3]*(t[2, 6] + t[3, 6])*t[4, 6]^2 + 
      80*m[2]^2*s[2, 3]^2*(t[2, 6] + t[3, 6])*t[4, 6]^2 - 
      512*m[2]^4*t[1, 2]*(t[2, 6] + t[3, 6])*t[4, 6]^2 + 
      192*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 6] + t[3, 6])*t[4, 6]^2 - 
      128*m[2]^4*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[4, 6]^2 - 
      112*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[4, 6]^2 - 
      192*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])*(t[2, 6] + t[3, 6])*t[4, 6]^2 + 
      32*m[2]^2*(t[2, 5] + t[3, 5])^2*(t[2, 6] + t[3, 6])*t[4, 6]^2 + 
      1024*m[1]^2*m[2]^4*t[4, 6]^3 - 1024*m[2]^6*t[4, 6]^3 - 
      448*m[1]^2*m[2]^2*s[2, 3]*t[4, 6]^3 + 1280*m[2]^4*s[2, 3]*t[4, 6]^3 - 
      176*m[2]^2*s[2, 3]^2*t[4, 6]^3 - 8*s[2, 3]^3*t[4, 6]^3 + 
      512*m[2]^2*s[2, 3]*t[1, 2]*t[4, 6]^3 - 96*s[2, 3]^2*t[1, 2]*t[4, 6]^3 - 
      512*m[2]^2*t[1, 2]^2*t[4, 6]^3 + 224*s[2, 3]*t[1, 2]^2*t[4, 6]^3 + 
      448*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])*t[4, 6]^3 - 
      768*m[2]^4*(t[2, 5] + t[3, 5])*t[4, 6]^3 + 256*m[2]^2*s[2, 3]*
       (t[2, 5] + t[3, 5])*t[4, 6]^3 + 16*s[2, 3]^2*(t[2, 5] + t[3, 5])*
       t[4, 6]^3 - 256*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]^3 + 
      144*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]^3 - 
      224*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[4, 6]^3 - 
      80*m[2]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]^3 - 
      10*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[4, 6]^3 - 
      48*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[4, 6]^3 + 2*(t[2, 5] + t[3, 5])^3*
       t[4, 6]^3)/512
 
numer[5] = 4*m[1]^4*m[2]^4*s[2, 3]^2 - 4*m[1]^2*m[2]^2*s[2, 3]^4 + 
     s[2, 3]^6 - 8*m[1]^2*m[2]^2*s[2, 3]^3*t[1, 2] + 4*s[2, 3]^5*t[1, 2] - 
     4*m[1]^2*m[2]^2*s[2, 3]^2*t[1, 2]^2 + 6*s[2, 3]^4*t[1, 2]^2 + 
     4*s[2, 3]^3*t[1, 2]^3 + s[2, 3]^2*t[1, 2]^4 - 8*m[1]^2*m[2]^4*s[2, 3]^2*
      t[1, 5] + 8*m[1]^2*m[2]^2*s[2, 3]^3*t[1, 5] + 
     4*m[2]^2*s[2, 3]^4*t[1, 5] - 4*s[2, 3]^5*t[1, 5] - 
     8*m[1]^2*m[2]^4*s[2, 3]*t[1, 2]*t[1, 5] + 8*m[1]^2*m[2]^2*s[2, 3]^2*
      t[1, 2]*t[1, 5] + 12*m[2]^2*s[2, 3]^3*t[1, 2]*t[1, 5] - 
     12*s[2, 3]^4*t[1, 2]*t[1, 5] + 12*m[2]^2*s[2, 3]^2*t[1, 2]^2*t[1, 5] - 
     12*s[2, 3]^3*t[1, 2]^2*t[1, 5] + 4*m[2]^2*s[2, 3]*t[1, 2]^3*t[1, 5] - 
     4*s[2, 3]^2*t[1, 2]^3*t[1, 5] - 4*m[1]^2*m[2]^6*t[1, 5]^2 + 
     8*m[1]^2*m[2]^4*s[2, 3]*t[1, 5]^2 - 4*m[1]^2*m[2]^2*s[2, 3]^2*
      t[1, 5]^2 + 2*m[2]^4*s[2, 3]^2*t[1, 5]^2 - 12*m[2]^2*s[2, 3]^3*
      t[1, 5]^2 + 6*s[2, 3]^4*t[1, 5]^2 + 4*m[2]^4*s[2, 3]*t[1, 2]*
      t[1, 5]^2 - 24*m[2]^2*s[2, 3]^2*t[1, 2]*t[1, 5]^2 + 
     12*s[2, 3]^3*t[1, 2]*t[1, 5]^2 + 2*m[2]^4*t[1, 2]^2*t[1, 5]^2 - 
     12*m[2]^2*s[2, 3]*t[1, 2]^2*t[1, 5]^2 + 6*s[2, 3]^2*t[1, 2]^2*
      t[1, 5]^2 - 4*m[2]^4*s[2, 3]*t[1, 5]^3 + 12*m[2]^2*s[2, 3]^2*
      t[1, 5]^3 - 4*s[2, 3]^3*t[1, 5]^3 - 4*m[2]^4*t[1, 2]*t[1, 5]^3 + 
     12*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]^3 - 4*s[2, 3]^2*t[1, 2]*t[1, 5]^3 + 
     2*m[2]^4*t[1, 5]^4 - 4*m[2]^2*s[2, 3]*t[1, 5]^4 + s[2, 3]^2*t[1, 5]^4 - 
     8*m[1]^4*m[2]^4*s[2, 3]*(t[2, 5] + t[3, 5]) + 12*m[1]^2*m[2]^2*s[2, 3]^3*
      (t[2, 5] + t[3, 5]) - 4*s[2, 3]^5*(t[2, 5] + t[3, 5]) + 
     16*m[1]^2*m[2]^2*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5]) - 
     12*s[2, 3]^4*t[1, 2]*(t[2, 5] + t[3, 5]) + 4*m[1]^2*m[2]^2*s[2, 3]*
      t[1, 2]^2*(t[2, 5] + t[3, 5]) - 12*s[2, 3]^3*t[1, 2]^2*
      (t[2, 5] + t[3, 5]) - 4*s[2, 3]^2*t[1, 2]^3*(t[2, 5] + t[3, 5]) + 
     8*m[1]^2*m[2]^4*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5]) - 
     16*m[1]^2*m[2]^2*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5]) - 
     12*m[2]^2*s[2, 3]^3*t[1, 5]*(t[2, 5] + t[3, 5]) + 
     12*s[2, 3]^4*t[1, 5]*(t[2, 5] + t[3, 5]) - 8*m[1]^2*m[2]^2*s[2, 3]*
      t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5]) - 24*m[2]^2*s[2, 3]^2*t[1, 2]*
      t[1, 5]*(t[2, 5] + t[3, 5]) + 24*s[2, 3]^3*t[1, 2]*t[1, 5]*
      (t[2, 5] + t[3, 5]) - 12*m[2]^2*s[2, 3]*t[1, 2]^2*t[1, 5]*
      (t[2, 5] + t[3, 5]) + 12*s[2, 3]^2*t[1, 2]^2*t[1, 5]*
      (t[2, 5] + t[3, 5]) + 4*m[1]^2*m[2]^2*s[2, 3]*t[1, 5]^2*
      (t[2, 5] + t[3, 5]) - 4*m[2]^4*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5]) + 
     24*m[2]^2*s[2, 3]^2*t[1, 5]^2*(t[2, 5] + t[3, 5]) - 
     12*s[2, 3]^3*t[1, 5]^2*(t[2, 5] + t[3, 5]) - 4*m[2]^4*t[1, 2]*t[1, 5]^2*
      (t[2, 5] + t[3, 5]) + 24*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]^2*
      (t[2, 5] + t[3, 5]) - 12*s[2, 3]^2*t[1, 2]*t[1, 5]^2*
      (t[2, 5] + t[3, 5]) + 4*m[2]^4*t[1, 5]^3*(t[2, 5] + t[3, 5]) - 
     12*m[2]^2*s[2, 3]*t[1, 5]^3*(t[2, 5] + t[3, 5]) + 
     4*s[2, 3]^2*t[1, 5]^3*(t[2, 5] + t[3, 5]) + 
     8*m[1]^4*m[2]^4*(t[2, 5] + t[3, 5])^2 - 16*m[1]^2*m[2]^2*s[2, 3]^2*
      (t[2, 5] + t[3, 5])^2 + 6*s[2, 3]^4*(t[2, 5] + t[3, 5])^2 - 
     16*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^2 + 
     12*s[2, 3]^3*t[1, 2]*(t[2, 5] + t[3, 5])^2 - 4*m[1]^2*m[2]^2*t[1, 2]^2*
      (t[2, 5] + t[3, 5])^2 + 6*s[2, 3]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])^2 + 
     16*m[1]^2*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^2 + 
     12*m[2]^2*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2 - 
     12*s[2, 3]^3*t[1, 5]*(t[2, 5] + t[3, 5])^2 + 8*m[1]^2*m[2]^2*t[1, 2]*
      t[1, 5]*(t[2, 5] + t[3, 5])^2 + 12*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]*
      (t[2, 5] + t[3, 5])^2 - 12*s[2, 3]^2*t[1, 2]*t[1, 5]*
      (t[2, 5] + t[3, 5])^2 - 4*m[1]^2*m[2]^2*t[1, 5]^2*
      (t[2, 5] + t[3, 5])^2 + 2*m[2]^4*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 - 
     12*m[2]^2*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 + 
     6*s[2, 3]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 + 12*m[1]^2*m[2]^2*s[2, 3]*
      (t[2, 5] + t[3, 5])^3 - 4*s[2, 3]^3*(t[2, 5] + t[3, 5])^3 + 
     8*m[1]^2*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])^3 - 
     4*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])^3 - 8*m[1]^2*m[2]^2*t[1, 5]*
      (t[2, 5] + t[3, 5])^3 - 4*m[2]^2*s[2, 3]*t[1, 5]*
      (t[2, 5] + t[3, 5])^3 + 4*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])^3 - 
     4*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^4 + 
     s[2, 3]^2*(t[2, 5] + t[3, 5])^4 + 4*m[1]^2*m[2]^4*s[2, 3]*t[1, 2]*
      t[4, 6] - 2*m[2]^2*s[2, 3]*t[1, 2]^3*t[4, 6] + 
     4*m[1]^2*m[2]^6*t[1, 5]*t[4, 6] - 8*m[1]^2*m[2]^4*s[2, 3]*t[1, 5]*
      t[4, 6] + 4*m[1]^2*m[2]^2*s[2, 3]^2*t[1, 5]*t[4, 6] - 
     3*m[2]^4*s[2, 3]^2*t[1, 5]*t[4, 6] - 6*m[2]^4*s[2, 3]*t[1, 2]*t[1, 5]*
      t[4, 6] + 13*m[2]^2*s[2, 3]^2*t[1, 2]*t[1, 5]*t[4, 6] - 
     2*m[2]^4*t[1, 2]^2*t[1, 5]*t[4, 6] + 12*m[2]^2*s[2, 3]*t[1, 2]^2*t[1, 5]*
      t[4, 6] - 6*s[2, 3]^2*t[1, 2]^2*t[1, 5]*t[4, 6] + 
     5*m[2]^4*s[2, 3]*t[1, 5]^2*t[4, 6] - 14*m[2]^2*s[2, 3]^2*t[1, 5]^2*
      t[4, 6] + 6*m[2]^4*t[1, 2]*t[1, 5]^2*t[4, 6] - 
     22*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]^2*t[4, 6] - 
     (23*s[2, 3]^2*t[1, 2]*t[1, 5]^2*t[4, 6])/2 - 4*m[2]^4*t[1, 5]^3*
      t[4, 6] + 8*m[2]^2*s[2, 3]*t[1, 5]^3*t[4, 6] + 
     4*s[2, 3]*t[1, 2]*t[1, 5]^3*t[4, 6] - (4*s[2, 3]*t[1, 5]^4*t[4, 6])/3 - 
     4*m[1]^2*m[2]^4*s[2, 3]*(t[2, 5] + t[3, 5])*t[4, 6] + 
     6*m[1]^2*m[2]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[4, 6] - 
     4*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6] + 
     8*m[2]^2*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6] - 
     7*s[2, 3]^3*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6] + 
     2*m[2]^2*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[4, 6] - 
     3*s[2, 3]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[4, 6] + 
     4*s[2, 3]*t[1, 2]^3*(t[2, 5] + t[3, 5])*t[4, 6] - 
     4*m[1]^2*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6] + 
     4*m[2]^4*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6] - 
     11*m[2]^2*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6] + 
     12*s[2, 3]^3*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6] + 
     4*m[2]^4*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6] - 
     24*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6] + 
     12*s[2, 3]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6] - 
     6*m[2]^4*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6] + 
     24*m[2]^2*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6] + 
     (23*s[2, 3]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6])/2 + 
     8*m[2]^2*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6] + 
     35*s[2, 3]*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6] - 
     10*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[4, 6] - 
     4*m[1]^2*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[4, 6] - 
     2*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[4, 6] + 
     3*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[4, 6] + 
     4*m[2]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])^2*t[4, 6] + 
     3*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5])^2*t[4, 6] + 
     4*m[1]^2*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[4, 6] - 
     2*m[2]^4*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[4, 6] + 
     12*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[4, 6] - 
     6*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[4, 6] - 
     2*m[2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])^2*t[4, 6] + 
     4*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^3*t[4, 6] + 
     2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^3*t[4, 6] + 
     4*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^3*t[4, 6] + 
     2*m[2]^4*s[2, 3]*t[1, 2]*t[4, 6]^2 - m[2]^2*s[2, 3]^2*t[1, 2]*
      t[4, 6]^2 + m[2]^4*t[1, 2]^2*t[4, 6]^2 - m[2]^4*s[2, 3]*t[1, 5]*
      t[4, 6]^2 + 9*s[2, 3]^3*t[1, 5]*t[4, 6]^2 - 2*m[2]^4*t[1, 2]*t[1, 5]*
      t[4, 6]^2 + 2*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]*t[4, 6]^2 + 
     20*s[2, 3]^2*t[1, 2]*t[1, 5]*t[4, 6]^2 + 2*m[2]^4*t[1, 5]^2*t[4, 6]^2 - 
     4*m[2]^2*s[2, 3]*t[1, 5]^2*t[4, 6]^2 - s[2, 3]^2*t[1, 5]^2*t[4, 6]^2 - 
     4*s[2, 3]*t[1, 2]*t[1, 5]^2*t[4, 6]^2 + (4*s[2, 3]*t[1, 5]^3*t[4, 6]^2)/
      3 + 13*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]^2 - 
     12*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]^2 + 
     2*m[2]^4*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^2 - 
     16*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^2 - 
     21*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^2 - 
     8*m[2]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^2 - 
     35*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^2 - 
     2*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6]^2 - 
     4*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6]^2 + 
     (8*t[1, 5]^3*(t[2, 5] + t[3, 5])*t[4, 6]^2)/3 - 
     6*s[2, 3]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]^2 + 
     2*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[4, 6]^2 + 
     (m[2]^4*s[2, 3]*t[4, 6]^3)/2 + 4*m[2]^2*s[2, 3]*t[1, 2]*t[4, 6]^3 + 
     4*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*t[4, 6]^3 - 
     (9*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]^3)/2 + 
     2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^3 + 
     4*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^3 - 
     4*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6]^3 - 
     2*m[2]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]^3 + 
     (s[2, 3]*(t[2, 5] + t[3, 5])^2*t[4, 6]^3)/2 + 
     (4*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^4)/3 + 4*m[1]^4*m[2]^4*s[2, 3]*
      t[5, 7] + 2*m[1]^2*m[2]^6*s[2, 3]*t[5, 7] - 3*m[1]^2*m[2]^4*s[2, 3]^2*
      t[5, 7] - m[1]^2*m[2]^2*s[2, 3]^3*t[5, 7] - (m[2]^4*s[2, 3]^3*t[5, 7])/
      2 + (5*m[2]^2*s[2, 3]^4*t[5, 7])/2 - (3*s[2, 3]^5*t[5, 7])/4 - 
     m[1]^2*m[2]^4*s[2, 3]*t[1, 2]*t[5, 7] - 3*m[1]^2*m[2]^2*s[2, 3]^2*
      t[1, 2]*t[5, 7] - m[2]^4*s[2, 3]^2*t[1, 2]*t[5, 7] + 
     (13*m[2]^2*s[2, 3]^3*t[1, 2]*t[5, 7])/2 - (9*s[2, 3]^4*t[1, 2]*t[5, 7])/
      4 - 2*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]^2*t[5, 7] - 
     (m[2]^4*s[2, 3]*t[1, 2]^2*t[5, 7])/2 + 
     (11*m[2]^2*s[2, 3]^2*t[1, 2]^2*t[5, 7])/2 - 
     (9*s[2, 3]^3*t[1, 2]^2*t[5, 7])/4 + (3*m[2]^2*s[2, 3]*t[1, 2]^3*t[5, 7])/
      2 - (3*s[2, 3]^2*t[1, 2]^3*t[5, 7])/4 - 4*m[1]^2*m[2]^6*t[1, 5]*
      t[5, 7] + 3*m[1]^2*m[2]^4*s[2, 3]*t[1, 5]*t[5, 7] - 
     (m[2]^6*s[2, 3]*t[1, 5]*t[5, 7])/2 + 2*m[1]^2*m[2]^2*s[2, 3]^2*t[1, 5]*
      t[5, 7] + (21*m[2]^4*s[2, 3]^2*t[1, 5]*t[5, 7])/4 - 
     (33*m[2]^2*s[2, 3]^3*t[1, 5]*t[5, 7])/4 + (21*s[2, 3]^4*t[1, 5]*t[5, 7])/
      8 + 3*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]*t[5, 7] + 
     7*m[2]^4*s[2, 3]*t[1, 2]*t[1, 5]*t[5, 7] - 
     (29*m[2]^2*s[2, 3]^2*t[1, 2]*t[1, 5]*t[5, 7])/2 + 
     (23*s[2, 3]^3*t[1, 2]*t[1, 5]*t[5, 7])/4 + 2*m[2]^4*t[1, 2]^2*t[1, 5]*
      t[5, 7] - (25*m[2]^2*s[2, 3]*t[1, 2]^2*t[1, 5]*t[5, 7])/4 + 
     (29*s[2, 3]^2*t[1, 2]^2*t[1, 5]*t[5, 7])/8 + 
     (s[2, 3]*t[1, 2]^3*t[1, 5]*t[5, 7])/2 - 2*m[1]^2*m[2]^4*t[1, 5]^2*
      t[5, 7] + 2*m[2]^6*t[1, 5]^2*t[5, 7] - m[1]^2*m[2]^2*s[2, 3]*t[1, 5]^2*
      t[5, 7] - (27*m[2]^4*s[2, 3]*t[1, 5]^2*t[5, 7])/4 + 
     (39*m[2]^2*s[2, 3]^2*t[1, 5]^2*t[5, 7])/4 - 
     (7*s[2, 3]^3*t[1, 5]^2*t[5, 7])/2 - 4*m[2]^4*t[1, 2]*t[1, 5]^2*t[5, 7] + 
     (39*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]^2*t[5, 7])/4 - 
     5*s[2, 3]^2*t[1, 2]*t[1, 5]^2*t[5, 7] + m[2]^2*t[1, 2]^2*t[1, 5]^2*
      t[5, 7] - (3*s[2, 3]*t[1, 2]^2*t[1, 5]^2*t[5, 7])/2 + 
     2*m[2]^4*t[1, 5]^3*t[5, 7] - 5*m[2]^2*s[2, 3]*t[1, 5]^3*t[5, 7] + 
     (17*s[2, 3]^2*t[1, 5]^3*t[5, 7])/8 - 2*m[2]^2*t[1, 2]*t[1, 5]^3*
      t[5, 7] + (3*s[2, 3]*t[1, 2]*t[1, 5]^3*t[5, 7])/2 + 
     m[2]^2*t[1, 5]^4*t[5, 7] - (s[2, 3]*t[1, 5]^4*t[5, 7])/2 - 
     8*m[1]^4*m[2]^4*(t[2, 5] + t[3, 5])*t[5, 7] - 3*m[1]^2*m[2]^4*s[2, 3]*
      (t[2, 5] + t[3, 5])*t[5, 7] + 5*m[1]^2*m[2]^2*s[2, 3]^2*
      (t[2, 5] + t[3, 5])*t[5, 7] + m[2]^4*s[2, 3]^2*(t[2, 5] + t[3, 5])*
      t[5, 7] - 7*m[2]^2*s[2, 3]^3*(t[2, 5] + t[3, 5])*t[5, 7] + 
     (29*s[2, 3]^4*(t[2, 5] + t[3, 5])*t[5, 7])/8 - 
     6*m[1]^2*m[2]^4*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     10*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     m[2]^4*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     11*m[2]^2*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     (35*s[2, 3]^3*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7])/4 + 
     4*m[1]^2*m[2]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[5, 7] - 
     3*m[2]^2*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[5, 7] + 
     (53*s[2, 3]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[5, 7])/8 + 
     m[2]^2*t[1, 2]^3*(t[2, 5] + t[3, 5])*t[5, 7] + 
     (3*s[2, 3]*t[1, 2]^3*(t[2, 5] + t[3, 5])*t[5, 7])/2 + 
     2*m[1]^2*m[2]^4*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     m[2]^6*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7] - 9*m[1]^2*m[2]^2*s[2, 3]*
      t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     (15*m[2]^4*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7])/2 + 
     (35*m[2]^2*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7])/2 - 
     (39*s[2, 3]^3*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7])/4 - 
     8*m[1]^2*m[2]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     4*m[2]^4*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     16*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     (31*s[2, 3]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7])/2 + 
     (m[2]^2*t[1, 2]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7])/2 - 
     (23*s[2, 3]*t[1, 2]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7])/4 + 
     4*m[1]^2*m[2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7] + 
     4*m[2]^4*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7] - 
     (57*m[2]^2*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7])/4 + 
     (71*s[2, 3]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7])/8 - 
     (11*m[2]^2*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7])/2 + 
     7*s[2, 3]*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7] + 
     4*m[2]^2*t[1, 5]^3*(t[2, 5] + t[3, 5])*t[5, 7] - 
     (11*s[2, 3]*t[1, 5]^3*(t[2, 5] + t[3, 5])*t[5, 7])/4 + 
     4*m[1]^2*m[2]^4*(t[2, 5] + t[3, 5])^2*t[5, 7] - 
     8*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[5, 7] - 
     (m[2]^4*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[5, 7])/2 + 
     7*m[2]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])^2*t[5, 7] - 
     (51*s[2, 3]^3*(t[2, 5] + t[3, 5])^2*t[5, 7])/8 - 
     8*m[1]^2*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[5, 7] + 
     (9*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[5, 7])/2 - 
     (43*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[5, 7])/4 - 
     (3*m[2]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])^2*t[5, 7])/2 - 
     (35*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5])^2*t[5, 7])/8 + 
     8*m[1]^2*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7] + 
     2*m[2]^4*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7] - 
     (49*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7])/4 + 
     (93*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7])/8 - 
     (7*m[2]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7])/2 + 
     (39*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7])/4 + 
     (11*m[2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])^2*t[5, 7])/2 - 
     (43*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])^2*t[5, 7])/8 + 
     4*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^3*t[5, 7] - 
     3*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^3*t[5, 7] + 
     (39*s[2, 3]^2*(t[2, 5] + t[3, 5])^3*t[5, 7])/8 + 
     (17*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^3*t[5, 7])/4 + 
     3*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^3*t[5, 7] - 
     (9*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^3*t[5, 7])/2 + 
     (m[2]^2*(t[2, 5] + t[3, 5])^4*t[5, 7])/2 - 
     (11*s[2, 3]*(t[2, 5] + t[3, 5])^4*t[5, 7])/8 + 
     (7*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*t[4, 6]*t[5, 7])/2 - 
     (15*m[2]^4*s[2, 3]*t[1, 2]*t[4, 6]*t[5, 7])/4 + 
     (105*m[2]^2*s[2, 3]^2*t[1, 2]*t[4, 6]*t[5, 7])/16 - 
     (63*s[2, 3]^2*t[1, 2]^2*t[4, 6]*t[5, 7])/64 - 
     (9*s[2, 3]*t[1, 2]^3*t[4, 6]*t[5, 7])/4 + 2*m[1]^2*m[2]^4*t[1, 5]*
      t[4, 6]*t[5, 7] - 2*m[2]^6*t[1, 5]*t[4, 6]*t[5, 7] + 
     m[1]^2*m[2]^2*s[2, 3]*t[1, 5]*t[4, 6]*t[5, 7] + 
     (15*m[2]^4*s[2, 3]*t[1, 5]*t[4, 6]*t[5, 7])/4 - 
     (619*m[2]^2*s[2, 3]^2*t[1, 5]*t[4, 6]*t[5, 7])/32 + 
     2*m[2]^4*t[1, 2]*t[1, 5]*t[4, 6]*t[5, 7] - 
     (463*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]*t[4, 6]*t[5, 7])/16 + 
     (211*s[2, 3]^2*t[1, 2]*t[1, 5]*t[4, 6]*t[5, 7])/16 - 
     m[2]^2*t[1, 2]^2*t[1, 5]*t[4, 6]*t[5, 7] + 
     (3*s[2, 3]*t[1, 2]^2*t[1, 5]*t[4, 6]*t[5, 7])/2 - 
     2*m[2]^4*t[1, 5]^2*t[4, 6]*t[5, 7] + 5*m[2]^2*s[2, 3]*t[1, 5]^2*t[4, 6]*
      t[5, 7] + (15*s[2, 3]^2*t[1, 5]^2*t[4, 6]*t[5, 7])/64 - 
     m[2]^2*t[1, 2]*t[1, 5]^2*t[4, 6]*t[5, 7] - 
     (253*s[2, 3]*t[1, 2]*t[1, 5]^2*t[4, 6]*t[5, 7])/16 - 
     2*m[2]^2*t[1, 5]^3*t[4, 6]*t[5, 7] + 
     (11*s[2, 3]*t[1, 5]^3*t[4, 6]*t[5, 7])/24 + 4*t[1, 2]*t[1, 5]^3*t[4, 6]*
      t[5, 7] - m[1]^2*m[2]^4*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7] - 
     (m[2]^6*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/2 + 
     (9*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/2 + 
     (17*m[2]^4*s[2, 3]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/4 - 
     (1179*m[2]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/64 + 
     2*m[1]^2*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7] + 
     (5*m[2]^4*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/2 - 
     (223*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/8 + 
     (539*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/32 - 
     (17*m[2]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/4 + 
     (s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/16 - 
     4*m[1]^2*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7] - 
     2*m[2]^4*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7] + 
     (77*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/4 + 
     (1879*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/64 + 
     (27*m[2]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/2 + 
     (899*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/32 - 
     4*m[2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7] + 
     (827*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/128 + 
     (33*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/8 - 
     (t[1, 5]^3*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7])/4 - 
     3*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7] - 
     (5*m[2]^4*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7])/4 + 
     (535*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7])/64 + 
     (321*s[2, 3]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7])/64 + 
     (7*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7])/4 - 
     (177*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7])/16 - 
     (3*t[1, 2]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7])/16 - 
     (15*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7])/2 + 
     (341*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7])/64 - 
     (3*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7])/32 - 
     (35*t[1, 5]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7])/128 - 
     (3*m[2]^2*(t[2, 5] + t[3, 5])^3*t[4, 6]*t[5, 7])/2 + 
     (9*s[2, 3]*(t[2, 5] + t[3, 5])^3*t[4, 6]*t[5, 7])/4 + 
     (159*m[1]^2*m[2]^2*s[2, 3]*t[4, 6]^2*t[5, 7])/16 + 
     (315*s[2, 3]^2*t[1, 5]*t[4, 6]^2*t[5, 7])/64 + 
     3*m[2]^2*t[1, 2]*t[1, 5]*t[4, 6]^2*t[5, 7] + 
     (365*s[2, 3]*t[1, 2]*t[1, 5]*t[4, 6]^2*t[5, 7])/16 + 
     m[2]^2*t[1, 5]^2*t[4, 6]^2*t[5, 7] - 
     (31*s[2, 3]*t[1, 5]^2*t[4, 6]^2*t[5, 7])/24 - 
     4*t[1, 2]*t[1, 5]^2*t[4, 6]^2*t[5, 7] - (4*t[1, 5]^3*t[4, 6]^2*t[5, 7])/
      3 - (75*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*t[4, 6]^2*t[5, 7])/8 - 
     (621*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[4, 6]^2*t[5, 7])/64 + 
     (3*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]^2*t[5, 7])/16 - 
     (719*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]^2*t[5, 7])/64 + 
     4*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^2*t[5, 7] - 
     (803*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^2*t[5, 7])/128 - 
     (65*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^2*t[5, 7])/8 + 
     (35*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6]^2*t[5, 7])/8 + 
     (159*m[2]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]^2*t[5, 7])/32 - 
     (127*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[4, 6]^2*t[5, 7])/64 + 
     (3*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[4, 6]^2*t[5, 7])/64 + 
     (35*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[4, 6]^2*t[5, 7])/128 - 
     m[2]^4*t[4, 6]^3*t[5, 7] + (81*m[2]^2*s[2, 3]*t[4, 6]^3*t[5, 7])/32 - 
     (1129*s[2, 3]^2*t[4, 6]^3*t[5, 7])/1536 + 
     (4*t[1, 5]^2*t[4, 6]^3*t[5, 7])/3 - (67*t[1, 5]*(t[2, 5] + t[3, 5])*
       t[4, 6]^3*t[5, 7])/24 - (7*(t[2, 5] + t[3, 5])^2*t[4, 6]^3*t[5, 7])/
      32 + 2*m[1]^4*m[2]^4*t[5, 7]^2 - 4*m[1]^2*m[2]^6*t[5, 7]^2 + 
     4*m[1]^2*m[2]^4*s[2, 3]*t[5, 7]^2 - (5*m[2]^6*s[2, 3]*t[5, 7]^2)/4 - 
     (13*m[1]^2*m[2]^2*s[2, 3]^2*t[5, 7]^2)/32 + 
     (11*m[2]^4*s[2, 3]^2*t[5, 7]^2)/4 - (17*m[2]^2*s[2, 3]^3*t[5, 7]^2)/16 - 
     (23*s[2, 3]^4*t[5, 7]^2)/64 + 3*m[1]^2*m[2]^4*t[1, 2]*t[5, 7]^2 - 
     (5*m[1]^2*m[2]^2*s[2, 3]*t[1, 2]*t[5, 7]^2)/4 + 
     (29*m[2]^4*s[2, 3]*t[1, 2]*t[5, 7]^2)/8 - 
     (43*m[2]^2*s[2, 3]^2*t[1, 2]*t[5, 7]^2)/16 - 
     (39*s[2, 3]^3*t[1, 2]*t[5, 7]^2)/32 - m[1]^2*m[2]^2*t[1, 2]^2*
      t[5, 7]^2 + (3*m[2]^4*t[1, 2]^2*t[5, 7]^2)/2 - 
     (17*m[2]^2*s[2, 3]*t[1, 2]^2*t[5, 7]^2)/8 - 
     (87*s[2, 3]^2*t[1, 2]^2*t[5, 7]^2)/64 - (m[2]^2*t[1, 2]^3*t[5, 7]^2)/2 - 
     (s[2, 3]*t[1, 2]^3*t[5, 7]^2)/2 - 3*m[1]^2*m[2]^4*t[1, 5]*t[5, 7]^2 + 
     (3*m[2]^6*t[1, 5]*t[5, 7]^2)/2 + (3*m[1]^2*m[2]^2*s[2, 3]*t[1, 5]*
       t[5, 7]^2)/2 - (7*m[2]^4*s[2, 3]*t[1, 5]*t[5, 7]^2)/2 + 
     (107*m[2]^2*s[2, 3]^2*t[1, 5]*t[5, 7]^2)/64 + 
     (61*s[2, 3]^3*t[1, 5]*t[5, 7]^2)/64 + 2*m[1]^2*m[2]^2*t[1, 2]*t[1, 5]*
      t[5, 7]^2 - (5*m[2]^4*t[1, 2]*t[1, 5]*t[5, 7]^2)/2 + 
     (39*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]*t[5, 7]^2)/16 + 
     (137*s[2, 3]^2*t[1, 2]*t[1, 5]*t[5, 7]^2)/64 + 
     (3*m[2]^2*t[1, 2]^2*t[1, 5]*t[5, 7]^2)/4 + 
     (19*s[2, 3]*t[1, 2]^2*t[1, 5]*t[5, 7]^2)/16 - 
     (9*m[1]^2*m[2]^2*t[1, 5]^2*t[5, 7]^2)/8 + (5*m[2]^4*t[1, 5]^2*t[5, 7]^2)/
      4 - (5*m[2]^2*s[2, 3]*t[1, 5]^2*t[5, 7]^2)/8 - 
     (191*s[2, 3]^2*t[1, 5]^2*t[5, 7]^2)/256 - 
     (m[2]^2*t[1, 2]*t[1, 5]^2*t[5, 7]^2)/4 - 
     (25*s[2, 3]*t[1, 2]*t[1, 5]^2*t[5, 7]^2)/32 + 
     (t[1, 2]^2*t[1, 5]^2*t[5, 7]^2)/16 + (3*s[2, 3]*t[1, 5]^3*t[5, 7]^2)/
      32 - (t[1, 2]*t[1, 5]^3*t[5, 7]^2)/8 + (t[1, 5]^4*t[5, 7]^2)/16 - 
     3*m[1]^2*m[2]^4*(t[2, 5] + t[3, 5])*t[5, 7]^2 + 
     (m[2]^6*(t[2, 5] + t[3, 5])*t[5, 7]^2)/2 + 
     (21*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/16 - 
     (27*m[2]^4*s[2, 3]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/8 + 
     (41*m[2]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[5, 7]^2)/16 + 
     (45*s[2, 3]^3*(t[2, 5] + t[3, 5])*t[5, 7]^2)/64 + 
     (3*m[1]^2*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/2 - 
     (9*m[2]^4*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/4 + 
     (35*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/8 + 
     (105*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/64 + 
     (7*m[2]^2*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[5, 7]^2)/4 + 
     (15*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[5, 7]^2)/16 - 
     2*m[1]^2*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^2 + 
     (5*m[2]^4*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/2 - 
     (85*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/32 - 
     (115*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/128 - 
     2*m[2]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^2 - 
     (23*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/32 + 
     (3*t[1, 2]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/8 + 
     (m[2]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7]^2)/2 - 
     (17*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7]^2)/64 - 
     (13*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7]^2)/16 + 
     (7*t[1, 5]^3*(t[2, 5] + t[3, 5])*t[5, 7]^2)/16 - 
     (17*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^2*t[5, 7]^2)/16 + 
     m[2]^4*(t[2, 5] + t[3, 5])^2*t[5, 7]^2 - 2*m[2]^2*s[2, 3]*
      (t[2, 5] + t[3, 5])^2*t[5, 7]^2 + (37*s[2, 3]^2*(t[2, 5] + t[3, 5])^2*
       t[5, 7]^2)/256 - (7*m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2)/
      4 + (39*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2)/64 + 
     (9*t[1, 2]^2*(t[2, 5] + t[3, 5])^2*t[5, 7]^2)/16 + 
     m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2 - 
     (161*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2)/128 - 
     (53*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2)/32 + 
     (71*t[1, 5]^2*(t[2, 5] + t[3, 5])^2*t[5, 7]^2)/64 + 
     (m[2]^2*(t[2, 5] + t[3, 5])^3*t[5, 7]^2)/2 - 
     (123*s[2, 3]*(t[2, 5] + t[3, 5])^3*t[5, 7]^2)/128 - 
     (33*t[1, 2]*(t[2, 5] + t[3, 5])^3*t[5, 7]^2)/32 + 
     (77*t[1, 5]*(t[2, 5] + t[3, 5])^3*t[5, 7]^2)/64 + 
     (121*(t[2, 5] + t[3, 5])^4*t[5, 7]^2)/256 + 
     (9*m[1]^2*m[2]^2*t[1, 5]*t[4, 6]*t[5, 7]^2)/8 - 
     (5*m[2]^4*t[1, 5]*t[4, 6]*t[5, 7]^2)/4 - 
     (79*m[2]^2*t[1, 2]*t[1, 5]*t[4, 6]*t[5, 7]^2)/16 - 
     (t[1, 2]^2*t[1, 5]*t[4, 6]*t[5, 7]^2)/16 - 2*m[2]^2*t[1, 5]^2*t[4, 6]*
      t[5, 7]^2 + (73*s[2, 3]*t[1, 5]^2*t[4, 6]*t[5, 7]^2)/96 + 
     (33*t[1, 2]*t[1, 5]^2*t[4, 6]*t[5, 7]^2)/8 + 
     (99*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7]^2)/16 + 
     (1243*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7]^2)/64 - 
     (39*m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7]^2)/16 + 
     (197*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7]^2)/64 + 
     (161*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7]^2)/32 - 
     (97*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[4, 6]*t[5, 7]^2)/128 - 
     (77*m[2]^2*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7]^2)/32 + 
     (105*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7]^2)/128 + 
     (25*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7]^2)/32 - 
     (177*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[4, 6]*t[5, 7]^2)/128 - 
     (77*(t[2, 5] + t[3, 5])^3*t[4, 6]*t[5, 7]^2)/128 - 
     (67*t[1, 5]^2*t[4, 6]^2*t[5, 7]^2)/48 - 
     (25*t[1, 2]*(t[2, 5] + t[3, 5])*t[4, 6]^2*t[5, 7]^2)/64 + 
     (755*t[1, 5]*(t[2, 5] + t[3, 5])*t[4, 6]^2*t[5, 7]^2)/384 + 
     (161*(t[2, 5] + t[3, 5])^2*t[4, 6]^2*t[5, 7]^2)/256 - 
     (9*m[2]^2*t[4, 6]^3*t[5, 7]^2)/4 - (1655*s[2, 3]*t[4, 6]^3*t[5, 7]^2)/
      1536 - (m[1]^2*m[2]^4*t[5, 7]^3)/2 + 2*m[2]^6*t[5, 7]^3 + 
     (m[1]^2*m[2]^2*s[2, 3]*t[5, 7]^3)/8 - (7*m[2]^4*s[2, 3]*t[5, 7]^3)/8 - 
     (m[2]^2*s[2, 3]^2*t[5, 7]^3)/64 + (3*s[2, 3]^3*t[5, 7]^3)/16 + 
     (m[1]^2*m[2]^2*t[1, 2]*t[5, 7]^3)/4 - (m[2]^4*t[1, 2]*t[5, 7]^3)/8 + 
     (3*m[2]^2*s[2, 3]*t[1, 2]*t[5, 7]^3)/16 + 
     (3*s[2, 3]^2*t[1, 2]*t[5, 7]^3)/8 + (m[2]^2*t[1, 2]^2*t[5, 7]^3)/4 + 
     (3*s[2, 3]*t[1, 2]^2*t[5, 7]^3)/16 - (m[1]^2*m[2]^2*t[1, 5]*t[5, 7]^3)/
      8 + (3*m[2]^2*s[2, 3]*t[1, 5]*t[5, 7]^3)/64 - 
     (27*s[2, 3]^2*t[1, 5]*t[5, 7]^3)/64 - 
     (3*m[2]^2*t[1, 2]*t[1, 5]*t[5, 7]^3)/16 - 
     (35*s[2, 3]*t[1, 2]*t[1, 5]*t[5, 7]^3)/64 - 
     (t[1, 2]^2*t[1, 5]*t[5, 7]^3)/8 - (m[2]^2*t[1, 5]^2*t[5, 7]^3)/32 + 
     (43*s[2, 3]*t[1, 5]^2*t[5, 7]^3)/128 + (7*t[1, 2]*t[1, 5]^2*t[5, 7]^3)/
      32 - (3*t[1, 5]^3*t[5, 7]^3)/32 + (m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])*
       t[5, 7]^3)/16 + (m[2]^4*(t[2, 5] + t[3, 5])*t[5, 7]^3)/4 + 
     (21*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])*t[5, 7]^3)/128 - 
     (23*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[5, 7]^3)/32 - 
     (m[2]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7]^3)/16 - 
     (35*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7]^3)/32 - 
     (3*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[5, 7]^3)/8 - 
     (m[2]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^3)/8 + 
     (143*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^3)/128 + 
     (27*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^3)/32 - 
     (29*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7]^3)/64 - 
     (19*m[2]^2*(t[2, 5] + t[3, 5])^2*t[5, 7]^3)/128 + 
     (7*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[5, 7]^3)/8 + 
     (23*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[5, 7]^3)/32 - 
     (89*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7]^3)/128 - 
     (11*(t[2, 5] + t[3, 5])^3*t[5, 7]^3)/32 - (1795*t[4, 6]^3*t[5, 7]^3)/
      768 - (m[1]^2*m[2]^2*t[5, 7]^4)/16 + (m[2]^4*t[5, 7]^4)/4 - 
     (11*m[2]^2*s[2, 3]*t[5, 7]^4)/128 + (s[2, 3]^2*t[5, 7]^4)/16 - 
     (m[2]^2*t[1, 2]*t[5, 7]^4)/16 + (s[2, 3]*t[1, 2]*t[5, 7]^4)/8 + 
     (t[1, 2]^2*t[5, 7]^4)/16 + (m[2]^2*t[1, 5]*t[5, 7]^4)/32 - 
     (3*s[2, 3]*t[1, 5]*t[5, 7]^4)/32 - (3*t[1, 2]*t[1, 5]*t[5, 7]^4)/32 + 
     (9*t[1, 5]^2*t[5, 7]^4)/256 + (11*m[2]^2*(t[2, 5] + t[3, 5])*t[5, 7]^4)/
      128 - (s[2, 3]*(t[2, 5] + t[3, 5])*t[5, 7]^4)/8 - 
     (t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7]^4)/8 + 
     (3*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^4)/32 + 
     ((t[2, 5] + t[3, 5])^2*t[5, 7]^4)/16
 
numer[6] = 8*m[1]^2*m[2]^4*s[2, 3]^3 - 4*m[1]^2*m[2]^2*s[2, 3]^4 - 
     (3*m[2]^4*s[2, 3]^4)/2 - m[2]^2*s[2, 3]^5 + 3*s[2, 3]^6 - 
     9*m[2]^2*s[2, 3]^4*t[1, 2] + 8*s[2, 3]^5*t[1, 2] + 
     m[2]^4*s[2, 3]^2*t[1, 2]^2 - 10*m[2]^2*s[2, 3]^3*t[1, 2]^2 + 
     6*s[2, 3]^4*t[1, 2]^2 - 5*m[2]^4*s[2, 3]^3*t[1, 5] + 
     18*m[2]^2*s[2, 3]^4*t[1, 5] - 4*m[2]^4*s[2, 3]^2*t[1, 2]*t[1, 5] + 
     22*m[2]^2*s[2, 3]^3*t[1, 2]*t[1, 5] + m[2]^4*s[2, 3]^2*t[1, 5]^2 - 
     (7*s[2, 3]^4*t[1, 5]^2)/2 + 4*s[2, 3]^3*t[1, 2]*t[1, 5]^2 - 
     (4*s[2, 3]^3*t[1, 5]^3)/3 + m[2]^2*s[2, 3]^4*t[1, 7] + 
     3*s[2, 3]^5*t[1, 7] - 2*m[2]^4*s[2, 3]^2*t[1, 2]*t[1, 7] + 
     2*m[2]^2*s[2, 3]^3*t[1, 2]*t[1, 7] + 4*s[2, 3]^4*t[1, 2]*t[1, 7] - 
     6*m[2]^4*s[2, 3]^2*t[1, 5]*t[1, 7] + 14*m[2]^2*s[2, 3]^3*t[1, 5]*
      t[1, 7] + 4*s[2, 3]^3*t[1, 5]^2*t[1, 7] + 8*s[2, 3]^2*t[1, 2]*t[1, 5]^2*
      t[1, 7] - (8*s[2, 3]^2*t[1, 5]^3*t[1, 7])/3 + 
     m[2]^4*s[2, 3]^2*t[1, 7]^2 + s[2, 3]^4*t[1, 7]^2 + 
     4*m[1]^2*m[2]^6*s[2, 3]*(t[2, 5] + t[3, 5]) - 
     2*m[2]^2*s[2, 3]^4*(t[2, 5] + t[3, 5]) + (s[2, 3]^5*(t[2, 5] + t[3, 5]))/
      2 + (19*s[2, 3]^4*t[1, 2]*(t[2, 5] + t[3, 5]))/2 - 
     2*m[2]^4*s[2, 3]*t[1, 2]^2*(t[2, 5] + t[3, 5]) + 
     11*m[2]^4*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5]) - 
     23*m[2]^2*s[2, 3]^3*t[1, 5]*(t[2, 5] + t[3, 5]) - 
     (61*s[2, 3]^4*t[1, 5]*(t[2, 5] + t[3, 5]))/3 + 
     6*m[2]^4*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5]) - 
     32*m[2]^2*s[2, 3]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5]) - 
     31*s[2, 3]^3*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5]) + 
     4*m[2]^4*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5]) - 
     (3*s[2, 3]^3*t[1, 5]^2*(t[2, 5] + t[3, 5]))/2 - 
     8*s[2, 3]^2*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5]) + 
     (8*s[2, 3]^2*t[1, 5]^3*(t[2, 5] + t[3, 5]))/3 + 
     3*m[2]^4*s[2, 3]^2*t[1, 7]*(t[2, 5] + t[3, 5]) - 
     3*m[2]^2*s[2, 3]^3*t[1, 7]*(t[2, 5] + t[3, 5]) + 
     2*s[2, 3]^4*t[1, 7]*(t[2, 5] + t[3, 5]) + 6*m[2]^4*s[2, 3]*t[1, 2]*
      t[1, 7]*(t[2, 5] + t[3, 5]) - 20*m[2]^2*s[2, 3]^2*t[1, 2]*t[1, 7]*
      (t[2, 5] + t[3, 5]) + 23*s[2, 3]^3*t[1, 2]*t[1, 7]*
      (t[2, 5] + t[3, 5]) + 8*m[2]^4*s[2, 3]*t[1, 5]*t[1, 7]*
      (t[2, 5] + t[3, 5]) - 8*s[2, 3]^2*t[1, 5]^2*t[1, 7]*
      (t[2, 5] + t[3, 5]) - 8*s[2, 3]*t[1, 2]*t[1, 5]^2*t[1, 7]*
      (t[2, 5] + t[3, 5]) + (8*s[2, 3]*t[1, 5]^3*t[1, 7]*(t[2, 5] + t[3, 5]))/
      3 + 4*m[2]^4*s[2, 3]*t[1, 7]^2*(t[2, 5] + t[3, 5]) - 
     (17*s[2, 3]^3*t[1, 7]^2*(t[2, 5] + t[3, 5]))/2 - 
     8*s[2, 3]^2*t[1, 5]*t[1, 7]^2*(t[2, 5] + t[3, 5]) - 
     8*s[2, 3]*t[1, 2]*t[1, 5]*t[1, 7]^2*(t[2, 5] + t[3, 5]) - 
     (8*s[2, 3]*t[1, 5]*t[1, 7]^3*(t[2, 5] + t[3, 5]))/3 - 
     4*m[1]^2*m[2]^6*(t[2, 5] + t[3, 5])^2 - 4*m[1]^2*m[2]^2*s[2, 3]^2*
      (t[2, 5] + t[3, 5])^2 + m[2]^4*s[2, 3]^2*(t[2, 5] + t[3, 5])^2 + 
     m[2]^2*s[2, 3]^3*(t[2, 5] + t[3, 5])^2 - 
     (43*s[2, 3]^4*(t[2, 5] + t[3, 5])^2)/3 + 2*m[2]^4*s[2, 3]*t[1, 2]*
      (t[2, 5] + t[3, 5])^2 - 6*m[2]^2*s[2, 3]^2*t[1, 2]*
      (t[2, 5] + t[3, 5])^2 - (81*s[2, 3]^3*t[1, 2]*(t[2, 5] + t[3, 5])^2)/
      2 + 2*m[2]^4*t[1, 2]^2*(t[2, 5] + t[3, 5])^2 - 
     4*m[2]^4*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^2 + 
     6*m[2]^2*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2 + 
     17*s[2, 3]^3*t[1, 5]*(t[2, 5] + t[3, 5])^2 + 12*m[2]^2*s[2, 3]*t[1, 2]*
      t[1, 5]*(t[2, 5] + t[3, 5])^2 + 27*s[2, 3]^2*t[1, 2]*t[1, 5]*
      (t[2, 5] + t[3, 5])^2 - 4*m[2]^4*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 + 
     9*s[2, 3]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 + 
     4*s[2, 3]*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])^2 - 
     (4*s[2, 3]*t[1, 5]^3*(t[2, 5] + t[3, 5])^2)/3 - 
     4*m[2]^4*s[2, 3]*t[1, 7]*(t[2, 5] + t[3, 5])^2 - 
     2*s[2, 3]^3*t[1, 7]*(t[2, 5] + t[3, 5])^2 - 27*s[2, 3]^2*t[1, 2]*t[1, 7]*
      (t[2, 5] + t[3, 5])^2 - 8*m[2]^4*t[1, 5]*t[1, 7]*
      (t[2, 5] + t[3, 5])^2 + 2*s[2, 3]^2*t[1, 5]*t[1, 7]*
      (t[2, 5] + t[3, 5])^2 + 4*s[2, 3]*t[1, 5]^2*t[1, 7]*
      (t[2, 5] + t[3, 5])^2 - 4*m[2]^4*t[1, 7]^2*(t[2, 5] + t[3, 5])^2 - 
     s[2, 3]^2*t[1, 7]^2*(t[2, 5] + t[3, 5])^2 - 4*s[2, 3]*t[1, 2]*t[1, 7]^2*
      (t[2, 5] + t[3, 5])^2 + 4*s[2, 3]*t[1, 5]*t[1, 7]^2*
      (t[2, 5] + t[3, 5])^2 - (4*s[2, 3]*t[1, 7]^3*(t[2, 5] + t[3, 5])^2)/3 + 
     8*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^3 - 
     2*m[2]^2*s[2, 3]^2*(t[2, 5] + t[3, 5])^3 + 
     (61*s[2, 3]^3*(t[2, 5] + t[3, 5])^3)/6 + 4*m[2]^2*s[2, 3]*t[1, 2]*
      (t[2, 5] + t[3, 5])^3 + 27*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])^3 - 
     2*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^3 + 
     2*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])^3 - 4*m[2]^2*t[1, 2]*t[1, 5]*
      (t[2, 5] + t[3, 5])^3 - 4*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])^3 - 
     2*m[2]^2*s[2, 3]*t[1, 7]*(t[2, 5] + t[3, 5])^3 - 
     (10*s[2, 3]^2*t[1, 7]*(t[2, 5] + t[3, 5])^3)/3 - 
     4*m[2]^2*t[1, 2]*t[1, 7]*(t[2, 5] + t[3, 5])^3 - 
     4*s[2, 3]*t[1, 5]*t[1, 7]*(t[2, 5] + t[3, 5])^3 - 
     4*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^4 + 2*m[2]^2*s[2, 3]*
      (t[2, 5] + t[3, 5])^4 + (5*s[2, 3]^2*(t[2, 5] + t[3, 5])^4)/3 + 
     (s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^4)/3 + 
     t[1, 5]^2*(t[2, 5] + t[3, 5])^4 + 
     (s[2, 3]*t[1, 7]*(t[2, 5] + t[3, 5])^4)/3 + 2*t[1, 5]*t[1, 7]*
      (t[2, 5] + t[3, 5])^4 + t[1, 7]^2*(t[2, 5] + t[3, 5])^4 + 
     21*m[1]^2*m[2]^4*s[2, 3]^2*t[5, 7] - (15*m[2]^4*s[2, 3]^3*t[5, 7])/4 - 
     (381*m[2]^2*s[2, 3]^4*t[5, 7])/32 + (14237*s[2, 3]^5*t[5, 7])/768 + 
     5*m[2]^4*s[2, 3]*t[1, 2]^2*t[5, 7] - 22*m[2]^2*s[2, 3]^2*t[1, 2]^2*
      t[5, 7] - 3*s[2, 3]^3*t[1, 2]^2*t[5, 7] - 2*m[2]^4*s[2, 3]^2*t[1, 5]*
      t[5, 7] + 2*m[2]^4*s[2, 3]*t[1, 2]*t[1, 5]*t[5, 7] - 
     4*m[2]^4*s[2, 3]*t[1, 5]^2*t[5, 7] - 3*s[2, 3]^3*t[1, 5]^2*t[5, 7] + 
     4*s[2, 3]^2*t[1, 2]*t[1, 5]^2*t[5, 7] - (4*s[2, 3]^2*t[1, 5]^3*t[5, 7])/
      3 - 3*m[2]^4*s[2, 3]^2*t[1, 7]*t[5, 7] + 19*m[2]^2*s[2, 3]^3*t[1, 7]*
      t[5, 7] + 3*s[2, 3]^4*t[1, 7]*t[5, 7] - 8*m[2]^4*s[2, 3]*t[1, 2]*
      t[1, 7]*t[5, 7] + 42*m[2]^2*s[2, 3]^2*t[1, 2]*t[1, 7]*t[5, 7] + 
     2*s[2, 3]^3*t[1, 2]*t[1, 7]*t[5, 7] - 14*m[2]^2*s[2, 3]^2*t[1, 5]*
      t[1, 7]*t[5, 7] + (16*s[2, 3]^3*t[1, 5]*t[1, 7]*t[5, 7])/3 + 
     8*s[2, 3]^2*t[1, 2]*t[1, 5]*t[1, 7]*t[5, 7] - 
     2*m[2]^2*s[2, 3]^2*t[1, 7]^2*t[5, 7] + s[2, 3]^3*t[1, 7]^2*t[5, 7] + 
     8*s[2, 3]^2*t[1, 5]*t[1, 7]^2*t[5, 7] + 8*s[2, 3]*t[1, 2]*t[1, 5]*
      t[1, 7]^2*t[5, 7] + (8*s[2, 3]*t[1, 5]*t[1, 7]^3*t[5, 7])/3 + 
     4*m[1]^2*m[2]^6*(t[2, 5] + t[3, 5])*t[5, 7] + 
     3*m[2]^4*s[2, 3]^2*(t[2, 5] + t[3, 5])*t[5, 7] - 
     20*m[2]^2*s[2, 3]^3*(t[2, 5] + t[3, 5])*t[5, 7] + 
     6*m[2]^4*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     38*m[2]^2*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     (49*s[2, 3]^3*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7])/2 - 
     2*m[2]^4*t[1, 2]^2*(t[2, 5] + t[3, 5])*t[5, 7] + 
     4*m[2]^4*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     8*m[2]^2*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     (44*s[2, 3]^3*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7])/3 - 
     30*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     26*s[2, 3]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     8*m[2]^4*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7] - 
     2*m[2]^2*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7] - 
     (19*s[2, 3]^2*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7])/2 - 
     4*s[2, 3]*t[1, 2]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7] + 
     (4*s[2, 3]*t[1, 5]^3*(t[2, 5] + t[3, 5])*t[5, 7])/3 + 
     4*m[2]^4*s[2, 3]*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     10*m[2]^2*s[2, 3]^2*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     (11*s[2, 3]^3*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7])/3 - 
     14*m[2]^2*s[2, 3]*t[1, 2]*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     32*s[2, 3]^2*t[1, 2]*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     8*m[2]^4*t[1, 5]*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     8*s[2, 3]^2*t[1, 5]*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7] - 
     16*s[2, 3]*t[1, 2]*t[1, 5]*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7] + 
     2*m[2]^2*s[2, 3]*t[1, 7]^2*(t[2, 5] + t[3, 5])*t[5, 7] + 
     (s[2, 3]^2*t[1, 7]^2*(t[2, 5] + t[3, 5])*t[5, 7])/2 + 
     4*s[2, 3]*t[1, 2]*t[1, 7]^2*(t[2, 5] + t[3, 5])*t[5, 7] - 
     8*s[2, 3]*t[1, 5]*t[1, 7]^2*(t[2, 5] + t[3, 5])*t[5, 7] + 
     (4*s[2, 3]*t[1, 7]^3*(t[2, 5] + t[3, 5])*t[5, 7])/3 - 
     8*m[1]^2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[5, 7] - 
     (49*s[2, 3]^3*(t[2, 5] + t[3, 5])^2*t[5, 7])/6 - 
     6*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[5, 7] - 
     39*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[5, 7] + 
     2*m[2]^2*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7] - 
     9*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7] + 
     8*m[2]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7] - 
     s[2, 3]*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7] + 
     8*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])^2*t[5, 7] + 
     7*s[2, 3]^2*t[1, 7]*(t[2, 5] + t[3, 5])^2*t[5, 7] + 
     4*m[2]^2*t[1, 2]*t[1, 7]*(t[2, 5] + t[3, 5])^2*t[5, 7] - 
     5*s[2, 3]*t[1, 2]*t[1, 7]*(t[2, 5] + t[3, 5])^2*t[5, 7] + 
     4*s[2, 3]*t[1, 5]*t[1, 7]*(t[2, 5] + t[3, 5])^2*t[5, 7] - 
     s[2, 3]*t[1, 7]^2*(t[2, 5] + t[3, 5])^2*t[5, 7] + 
     8*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^3*t[5, 7] - 
     4*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^3*t[5, 7] - 
     (23*s[2, 3]^2*(t[2, 5] + t[3, 5])^3*t[5, 7])/6 - 
     s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^3*t[5, 7] + 
     (11*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^3*t[5, 7])/3 + 
     2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^3*t[5, 7] - 
     3*t[1, 5]^2*(t[2, 5] + t[3, 5])^3*t[5, 7] - 3*s[2, 3]*t[1, 7]*
      (t[2, 5] + t[3, 5])^3*t[5, 7] + 2*t[1, 2]*t[1, 7]*(t[2, 5] + t[3, 5])^3*
      t[5, 7] - 4*t[1, 5]*t[1, 7]*(t[2, 5] + t[3, 5])^3*t[5, 7] - 
     t[1, 7]^2*(t[2, 5] + t[3, 5])^3*t[5, 7] - 8*m[1]^2*m[2]^6*t[5, 7]^2 - 
     5*m[1]^2*m[2]^4*s[2, 3]*t[5, 7]^2 - 2*m[2]^6*s[2, 3]*t[5, 7]^2 + 
     (121*m[1]^2*m[2]^2*s[2, 3]^2*t[5, 7]^2)/8 - 10*m[2]^4*s[2, 3]^2*
      t[5, 7]^2 - (171*m[2]^2*s[2, 3]^3*t[5, 7]^2)/32 + 
     (6373*s[2, 3]^4*t[5, 7]^2)/384 + 4*m[2]^4*t[1, 2]^2*t[5, 7]^2 - 
     23*m[2]^2*s[2, 3]*t[1, 2]^2*t[5, 7]^2 - (s[2, 3]^2*t[1, 2]^2*t[5, 7]^2)/
      2 + 14*m[2]^2*s[2, 3]*t[1, 2]*t[1, 5]*t[5, 7]^2 - 
     4*m[2]^4*t[1, 5]^2*t[5, 7]^2 + 2*m[2]^2*s[2, 3]*t[1, 5]^2*t[5, 7]^2 + 
     4*m[2]^2*s[2, 3]*t[1, 2]*t[1, 7]*t[5, 7]^2 - s[2, 3]^2*t[1, 2]*t[1, 7]*
      t[5, 7]^2 + (20*s[2, 3]^2*t[1, 5]*t[1, 7]*t[5, 7]^2)/3 + 
     8*s[2, 3]*t[1, 2]*t[1, 5]*t[1, 7]*t[5, 7]^2 - 
     (s[2, 3]^2*t[1, 7]^2*t[5, 7]^2)/2 + 4*s[2, 3]*t[1, 5]*t[1, 7]^2*
      t[5, 7]^2 - (s[2, 3]^3*(t[2, 5] + t[3, 5])*t[5, 7]^2)/2 - 
     2*m[2]^2*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7]^2 + 
     (27*s[2, 3]^2*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/2 + 
     (14*s[2, 3]^2*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/3 - 
     4*m[2]^2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^2 - 
     4*s[2, 3]*t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7]^2 + 
     2*m[2]^2*s[2, 3]*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7]^2 - 
     (8*s[2, 3]^2*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7]^2)/3 + 
     2*s[2, 3]*t[1, 2]*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7]^2 - 
     4*m[1]^2*m[2]^2*(t[2, 5] + t[3, 5])^2*t[5, 7]^2 + 
     2*m[2]^2*s[2, 3]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2 + 
     (5*s[2, 3]^2*(t[2, 5] + t[3, 5])^2*t[5, 7]^2)/3 + 
     (3*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2)/2 - 
     7*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2 - 
     4*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2 + 
     3*t[1, 5]^2*(t[2, 5] + t[3, 5])^2*t[5, 7]^2 + 
     4*s[2, 3]*t[1, 7]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2 - 
     2*t[1, 2]*t[1, 7]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2 + 
     2*t[1, 5]*t[1, 7]*(t[2, 5] + t[3, 5])^2*t[5, 7]^2 - 
     (39*m[1]^2*m[2]^2*s[2, 3]*t[5, 7]^3)/8 + (23*m[2]^4*s[2, 3]*t[5, 7]^3)/
      4 - (165*m[2]^2*s[2, 3]^2*t[5, 7]^3)/64 - (713*s[2, 3]^3*t[5, 7]^3)/
      384 - 2*m[2]^2*t[1, 2]^2*t[5, 7]^3 + s[2, 3]*t[1, 2]*t[1, 7]*
      t[5, 7]^3 + (4*s[2, 3]*t[1, 5]*t[1, 7]*t[5, 7]^3)/3 - 
     (3*s[2, 3]*t[1, 2]*(t[2, 5] + t[3, 5])*t[5, 7]^3)/2 + 
     3*s[2, 3]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^3 + 
     2*t[1, 2]*t[1, 5]*(t[2, 5] + t[3, 5])*t[5, 7]^3 - 
     t[1, 5]^2*(t[2, 5] + t[3, 5])*t[5, 7]^3 - 
     (4*s[2, 3]*t[1, 7]*(t[2, 5] + t[3, 5])*t[5, 7]^3)/3 + 
     m[1]^2*m[2]^2*t[5, 7]^4 + (121*m[2]^2*s[2, 3]*t[5, 7]^4)/64 - 
     (4025*s[2, 3]^2*t[5, 7]^4)/768 - (t[1, 2]^2*t[5, 7]^4)/2 + 
     (115*s[2, 3]*t[5, 7]^5)/48
 
numer[7] = (2*m[1]^4*(32*m[2]^4*s[2, 3]^2 + (2*t[2, 5] + t[6, 6])^4) + 
      2*m[2]^4*(-2*t[1, 8] + t[7, 7])^4 - 4*m[2]^2*s[2, 3]*
       (-2*t[1, 8] + t[7, 7])^2*(2*t[1, 2] - 2*t[1, 8] + 2*t[2, 5] - 
         t[5, 5] + t[7, 7])^2 + s[2, 3]^2*(16*t[1, 2]^4 + 16*t[1, 8]^4 + 
        16*t[2, 5]^4 + 32*t[2, 5]^3*t[6, 6] + 24*t[2, 5]^2*t[6, 6]^2 + 
        8*t[2, 5]*t[6, 6]^3 + t[6, 6]^4 + 8*t[2, 5]^3*t[7, 7] - 
        12*t[2, 5]^2*t[5, 5]*t[7, 7] + 6*t[2, 5]*t[5, 5]^2*t[7, 7] + 
        12*t[2, 5]^2*t[7, 7]^2 - 12*t[2, 5]*t[5, 5]*t[7, 7]^2 + 
        6*t[2, 5]*t[7, 7]^3 - 2*t[5, 5]*t[7, 7]^3 + t[7, 7]^4 + 
        32*t[1, 2]^3*(-2*t[1, 8] + 2*t[2, 5] + t[6, 6] + t[7, 7]) - 
        8*t[1, 8]^3*(8*t[2, 5] - 3*t[5, 5] + t[6, 6] + 4*t[7, 7]) - 
        24*t[2, 5]^3*t[8, 8] - 36*t[2, 5]^2*t[6, 6]*t[8, 8] - 
        18*t[2, 5]*t[6, 6]^2*t[8, 8] - 2*t[6, 6]^3*t[8, 8] + 
        12*t[2, 5]^2*t[8, 8]^2 + 12*t[2, 5]*t[6, 6]*t[8, 8]^2 - 
        2*t[2, 5]*t[8, 8]^3 + 12*t[1, 8]^2*(8*t[2, 5]^2 + t[5, 5]^2 + 
          t[6, 6]^2 - 3*t[5, 5]*t[7, 7] + 2*t[7, 7]^2 - t[6, 6]*t[8, 8] - 
          2*t[2, 5]*(2*t[5, 5] - 2*t[6, 6] - 3*t[7, 7] + t[8, 8])) + 
        24*t[1, 2]^2*(4*t[1, 8]^2 + 4*t[2, 5]^2 - t[6, 6]^2 - t[7, 7]^2 - 
          2*t[1, 8]*(4*t[2, 5] - t[5, 5] + t[6, 6] - 2*t[8, 8]) - 
          2*t[2, 5]*(2*t[5, 5] - t[7, 7] + t[8, 8])) - 
        2*t[1, 8]*(32*t[2, 5]^3 - t[5, 5]^3 + 3*t[6, 6]^3 + 
          6*t[5, 5]^2*t[7, 7] - 9*t[5, 5]*t[7, 7]^2 + 4*t[7, 7]^3 - 
          6*t[6, 6]^2*t[8, 8] + 3*t[6, 6]*t[8, 8]^2 - 12*t[2, 5]^2*
           (t[5, 5] - 3*t[6, 6] - 2*t[7, 7] + 2*t[8, 8]) + 
          6*t[2, 5]*(t[5, 5]^2 + 3*t[6, 6]^2 - 4*t[5, 5]*t[7, 7] + 
            3*t[7, 7]^2 - 4*t[6, 6]*t[8, 8] + t[8, 8]^2)) - 
        8*t[1, 2]*(8*t[1, 8]^3 - 8*t[2, 5]^3 - t[6, 6]^3 + 
          3*t[5, 5]*t[7, 7]^2 - t[7, 7]^3 - 4*t[1, 8]^2*(6*t[2, 5] - 
            2*t[5, 5] + t[6, 6] + 3*t[7, 7]) - 4*t[2, 5]^2*
           (3*t[6, 6] + t[7, 7] - 2*t[8, 8]) + 3*t[6, 6]^2*t[8, 8] - 
          2*t[2, 5]*(3*t[6, 6]^2 - 2*t[5, 5]*t[7, 7] + 2*t[7, 7]^2 - 
            4*t[6, 6]*t[8, 8] + t[8, 8]^2) + 2*t[1, 8]*(12*t[2, 5]^2 + 
            t[5, 5]^2 + 2*t[6, 6]^2 - 4*t[5, 5]*t[7, 7] + 3*t[7, 7]^2 - 
            2*t[6, 6]*t[8, 8] - 4*t[2, 5]*(t[5, 5] - 2*t[6, 6] - 2*t[7, 7] + 
              t[8, 8])))) - 4*m[1]^2*s[2, 3]*
       ((2*t[2, 5] + t[6, 6])^2*(2*t[1, 2] - 2*t[1, 8] + 2*t[2, 5] + 
           t[6, 6] - t[8, 8])^2 + 4*m[2]^2*(-8*t[1, 8]^2*t[2, 5] + 
          8*t[1, 8]*t[2, 5]^2 + 2*t[1, 8]^2*t[5, 5] - 4*t[1, 8]*t[2, 5]*
           t[5, 5] + t[1, 8]*t[5, 5]^2 - 2*t[1, 8]^2*t[6, 6] + 
          4*t[1, 8]*t[2, 5]*t[6, 6] + t[1, 8]*t[6, 6]^2 + 
          4*t[1, 8]*t[2, 5]*t[7, 7] - 2*t[2, 5]^2*t[7, 7] - 
          2*t[1, 8]*t[5, 5]*t[7, 7] + 2*t[2, 5]*t[5, 5]*t[7, 7] - 
          t[2, 5]*t[7, 7]^2 + t[5, 5]*t[7, 7]^2 - 4*t[1, 8]*t[2, 5]*t[8, 8] + 
          2*t[2, 5]^2*t[8, 8] - 2*t[1, 8]*t[6, 6]*t[8, 8] + 
          2*t[2, 5]*t[6, 6]*t[8, 8] + t[6, 6]^2*t[8, 8] - t[2, 5]*t[8, 8]^2 + 
          s[2, 3]*(4*t[1, 2]^2 + 4*t[1, 8]^2 + 4*t[2, 5]^2 - 
            4*t[2, 5]*t[5, 5] - t[6, 6]^2 + 2*t[2, 5]*t[7, 7] - t[7, 7]^2 + 
            4*t[1, 2]*(-2*t[1, 8] + 2*t[2, 5] + t[6, 6] + t[7, 7]) - 
            2*t[1, 8]*(4*t[2, 5] - t[5, 5] + t[6, 6] - 2*t[8, 8]) - 
            2*t[2, 5]*t[8, 8]) + 2*t[1, 2]*(t[1, 8]*(4*t[2, 5] - t[5, 5] + 
              t[6, 6]) + t[2, 5]*(-t[7, 7] + t[8, 8])))))/16
 
numer[8] = 2*m[1]^4*(-4*m[2]^2*s[2, 3]*(t[2, 5] - t[5, 8])^2 + 
       2*m[2]^4*(2*s[2, 3]^2 - s[2, 3]*t[5, 8] + t[5, 8]^2) + 
       s[2, 3]^2*(s[2, 3]^2 + 6*t[2, 5]^2 - 4*t[2, 5]*t[5, 8] + t[5, 8]^2 + 
         s[2, 3]*(-4*t[2, 5] + t[5, 8]))) + 
     s[2, 3]^2*(2*m[2]^4*(s[2, 3]^2 + 6*t[1, 8]^2 + 4*t[1, 8]*t[5, 8] + 
         t[5, 8]^2 + s[2, 3]*(4*t[1, 8] + t[5, 8])) + 
       s[2, 3]^2*(s[2, 3]^2 + 6*t[1, 2]^2 + 6*t[1, 8]^2 - 
         12*t[1, 8]*t[2, 5] + 6*t[2, 5]^2 + 4*t[1, 8]*t[5, 8] - 
         4*t[2, 5]*t[5, 8] + t[5, 8]^2 + s[2, 3]*(-4*t[1, 2] + 4*t[1, 8] - 
           4*t[2, 5] + t[5, 8]) - 4*t[1, 2]*(3*t[1, 8] - 3*t[2, 5] + 
           t[5, 8])) - 4*m[2]^2*s[2, 3]*(s[2, 3]^2 + t[1, 2]^2 + 
         6*t[1, 8]^2 - 6*t[1, 8]*t[2, 5] + t[2, 5]^2 + 4*t[1, 8]*t[5, 8] - 
         2*t[2, 5]*t[5, 8] + t[5, 8]^2 + s[2, 3]*(-2*t[1, 2] + 4*t[1, 8] - 
           2*t[2, 5] + t[5, 8]) - 2*t[1, 2]*(3*t[1, 8] - t[2, 5] + 
           t[5, 8]))) - 4*m[1]^2*s[2, 3]*(2*m[2]^4*(t[1, 8] + t[5, 8])^2 + 
       s[2, 3]^2*(s[2, 3]^2 + t[1, 2]^2 + t[1, 8]^2 - 6*t[1, 8]*t[2, 5] + 
         6*t[2, 5]^2 + 2*t[1, 8]*t[5, 8] - 4*t[2, 5]*t[5, 8] + t[5, 8]^2 + 
         s[2, 3]*(-2*t[1, 2] + 2*t[1, 8] - 4*t[2, 5] + t[5, 8]) - 
         2*t[1, 2]*(t[1, 8] - 3*t[2, 5] + t[5, 8])) - 
       m[2]^2*s[2, 3]*(s[2, 3]^2 - 2*s[2, 3]*(t[1, 2] - 2*t[1, 8] + 
           2*t[2, 5] - t[5, 8]) + 4*(t[1, 8]^2 + (t[2, 5] - t[5, 8])^2 - 
           t[1, 2]*(t[1, 8] - t[2, 5] + t[5, 8]) + 
           t[1, 8]*(-3*t[2, 5] + 2*t[5, 8]))))
 


